Hardware Trojans in Quantum Circuits, Their Impacts, and Defense

The reliability of the outcome of a quantum circuit in near-term noisy quantum computers depends on the gate count and depth for a given problem. Circuits with a short depth and lower gate count can yield the correct solution more often than the variant with a higher gate count and depth. To work successfully for Noisy Intermediate Scale Quantum (NISQ) computers, quantum circuits need to be optimized efficiently using a compiler that decomposes high-level gates to native gates of the hardware. Many 3rd party compilers are being developed for lower compilation time, reduced circuit depth, and lower gate count for large quantum circuits. Such compilers, or even a specific release version of a compiler that is otherwise trustworthy, may be unreliable and give rise to security risks such as insertion of a quantum trojan during compilation that evades detection due to the lack of a golden/Oracle model in quantum computing. Trojans may corrupt the functionality to give flipped probabilities of basis states, or result in a lower probability of correct basis states in the output. In this paper, we investigate and discuss the impact of a single qubit Trojan (we have chosen a Hadamard gate and a NOT gate) inserted one at a time at various locations in benchmark quantum circuits without changing the the depth of the circuit. Results indicate an average of 16.18% degradation for the Hadamard Trojan without noise, and 7.78% with noise. For the NOT Trojan (with noise) there is 14.6% degradation over all possible inputs. We then discuss the detection of such Trojans in a quantum circuit using CNN-based classifier achieving an accuracy of 90%.

==> fig/4gt10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "##4grt11 Circuit\n",
    "##All Imports Here\n",
    "\n",
    "#Non-qiskit imports\n",
    "import numpy as pi\n",
    "import matplotlib.pyplot as plt\n",
    "import time\n",
    "\n",
    "#Qiskit imports\n",
    "from qiskit import QuantumRegister, ClassicalRegister, QuantumCircuit\n",
    "from qiskit.circuit.library import XGate, YGate, ZGate, HGate, CXGate, SwapGate, CCXGate, RZGate\n",
    "from qiskit.compiler import transpile\n",
    "from qiskit.providers.fake_provider import FakeValencia\n",
    "#from qiskit.quantum_info import Operator\n",
    "from qiskit.circuit.random import random_circuit\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit import QuantumRegister, ClassicalRegister, QuantumCircuit\n",
    "from numpy import pi\n",
    "from qiskit.circuit.library import C4XGate\n",
    "\n",
    "qreg_q = QuantumRegister(5, 'q')\n",
    "creg_c = ClassicalRegister(4, 'c')\n",
    "cal_qc = QuantumCircuit(qreg_q, creg_c)\n",
    "\n",
    "cal_qc.ccx(qreg_q[2], qreg_q[1], qreg_q[0])\n",
    "cal_qc.x(qreg_q[2])\n",
    "cal_qc.cx(qreg_q[4], qreg_q[0])\n",
    "cal_qc.append(C4XGate(), [qreg_q[1], qreg_q[0], qreg_q[2], qreg_q[3], qreg_q[4]])\n",
    "cal_qc.cx(qreg_q[0], qreg_q[4])\n",
    "cal_qc.draw(output='mpl')\n",
    "# @columns [1,2,3,4,5]\n",
    "\n",
    "layers = cal_qc.depth()\n",
    "compiled_cal_qc = transpile(cal_qc, optimization_level=1)\n",
    "\n",
    "# Save the circuit to a QASM file\n",
    "file_path = '4gt10.qasm'\n",
    "with open(file_path, 'w') as file:\n",
    "    file.write(compiled_cal_qc.qasm())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Circuit 1:\n",
      "      ░ \n",
      "q_0: ─░─\n",
      "      ░ \n",
      "q_1: ─░─\n",
      "      ░ \n",
      "q_2: ─░─\n",
      "      ░ \n",
      "q_3: ─░─\n",
      "      ░ \n",
      "q_4: ─░─\n",
      "      ░ \n",
      "c: 1/═══\n",
      "        \n",
      "Circuit 2:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "           ░ \n",
      "q_1: ──────░─\n",
      "           ░ \n",
      "q_2: ──────░─\n",
      "           ░ \n",
      "q_3: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_4: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 3:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "           ░ \n",
      "q_1: ──────░─\n",
      "           ░ \n",
      "q_2: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_3: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_4: ──────░─\n",
      "           ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 4:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "           ░ \n",
      "q_1: ──────░─\n",
      "           ░ \n",
      "q_2: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_3: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_4: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 5:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "           ░ \n",
      "q_1: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_2: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_3: ──────░─\n",
      "           ░ \n",
      "q_4: ──────░─\n",
      "           ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 6:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "           ░ \n",
      "q_1: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_2: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_3: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_4: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 7:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "           ░ \n",
      "q_1: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_2: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_3: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_4: ──────░─\n",
      "           ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 8:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "           ░ \n",
      "q_1: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_2: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_3: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_4: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 9:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_1: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_2: ──────░─\n",
      "           ░ \n",
      "q_3: ──────░─\n",
      "           ░ \n",
      "q_4: ──────░─\n",
      "           ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 10:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_1: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_2: ──────░─\n",
      "           ░ \n",
      "q_3: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_4: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 11:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_1: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_2: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_3: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_4: ──────░─\n",
      "           ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 12:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_1: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_2: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_3: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_4: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 13:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_1: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_2: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_3: ──────░─\n",
      "           ░ \n",
      "q_4: ──────░─\n",
      "           ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 14:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_1: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_2: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_3: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_4: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 15:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_1: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_2: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_3: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "q_4: ──────░─\n",
      "           ░ \n",
      "c: 1/════════\n",
      "             \n",
      "Circuit 16:\n",
      "           ░ \n",
      "q_0: ──────░─\n",
      "     ┌───┐ ░ \n",
      "q_1: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_2: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_3: ┤ X ├─░─\n",
      "     ├───┤ ░ \n",
      "q_4: ┤ X ├─░─\n",
      "     └───┘ ░ \n",
      "c: 1/════════\n",
      "             \n"
     ]
    }
   ],
   "source": [
    "from qiskit import QuantumRegister, ClassicalRegister, QuantumCircuit\n",
    "\n",
    "n_qbits = 5\n",
    "data = 1\n",
    "\n",
    "qreg_q = QuantumRegister(n_qbits, 'q')\n",
    "creg_c = ClassicalRegister(data, 'c')\n",
    "\n",
    "in_circuits = []\n",
    "\n",
    "for i in range(16):\n",
    "    in_qc = QuantumCircuit(qreg_q, creg_c)\n",
    "\n",
    "    # Apply X gates based on the binary representation of 'i'\n",
    "    binary_rep = format(i, '04b')\n",
    "    for j in range(len(binary_rep)):\n",
    "        if binary_rep[j] == '1':\n",
    "            in_qc.x(qreg_q[j+1])\n",
    "\n",
    "    in_qc.barrier(qreg_q[0], qreg_q[1], qreg_q[2], qreg_q[3], qreg_q[4])\n",
    "\n",
    "    in_circuits.append(in_qc)\n",
    "\n",
    "# Printing the circuit representations\n",
    "for i, in_qc in enumerate(in_circuits):\n",
    "    print(f\"Circuit {i+1}:\")\n",
    "    print(in_qc)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 287.496x535.111 with 1 Axes>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "##Measurement/Output circuit = out_qc\n",
    "\n",
    "out_qc = QuantumCircuit(qreg_q, creg_c)\n",
    "\n",
    "out_qc.barrier(qreg_q[0], qreg_q[1], qreg_q[2], qreg_q[3], qreg_q[4])\n",
    "out_qc.measure(qreg_q[4], creg_c[0])\n",
    "\n",
    "out_qc.draw(output='mpl')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "     ┌───┐     ┌───┐          \n",
      "q_0: ┤ X ├─────┤ X ├──■────■──\n",
      "     └─┬─┘     └─┬─┘  │    │  \n",
      "q_1: ──■─────────┼────■────┼──\n",
      "       │  ┌───┐  │    │    │  \n",
      "q_2: ──■──┤ I ├──┼────■────┼──\n",
      "          └───┘  │    │    │  \n",
      "q_3: ────────────┼────■────┼──\n",
      "                 │  ┌─┴─┐┌─┴─┐\n",
      "q_4: ────────────■──┤ X ├┤ X ├\n",
      "                    └───┘└───┘\n"
     ]
    }
   ],
   "source": [
    "from qiskit import QuantumCircuit, transpile\n",
    "from qiskit.transpiler.passes import RemoveResetInZeroState, Unroller\n",
    "from qiskit.transpiler import PassManager\n",
    "from qiskit.circuit.library.standard_gates import IGate\n",
    "\n",
    "# Create a new circuit to store the modified version\n",
    "mod_qc = QuantumCircuit(cal_qc.num_qubits)\n",
    "\n",
    "# Iterate through the original circuit and replace NOT gates with Identity gates\n",
    "for instr, qargs, cargs in cal_qc:\n",
    "    if instr.name == 'x':\n",
    "        # If it's an X gate (NOT gate), replace with Identity gate\n",
    "        mod_qc.append(IGate(), qargs)\n",
    "    else:\n",
    "        # If it's not an X gate, keep the original instruction\n",
    "        mod_qc.append(instr, qargs, cargs)\n",
    "\n",
    "print(mod_qc)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Modified Circuit (before) for qubit 0:\n",
      "\n",
      "Modified Circuit (before) for qubit 1:\n",
      "\n",
      "Modified Circuit (before) for qubit 2:\n",
      "\n",
      "Modified Circuit (before) for qubit 3:\n",
      "\n",
      "Modified Circuit (before) for qubit 4:\n",
      "\n",
      "Modified Circuit (before) for qubit 5:\n",
      "\n"
     ]
    }
   ],
   "source": [
    "from qiskit import QuantumCircuit, QuantumRegister\n",
    "from qiskit.circuit.library import XGate\n",
    "\n",
    "# Initialize an empty list to store the modified circuits\n",
    "modified_circuits_before = []\n",
    "\n",
    "\n",
    "# Iterate over each qubit\n",
    "for qubit in qreg_q:\n",
    "    # Create a new circuit for the modified version\n",
    "    modified_qc_before = QuantumCircuit(qreg_q, creg_c)\n",
    "    \n",
    "   \n",
    "    # Keep track of whether a NOT gate has been inserted before and after the current qubit\n",
    "    not_before_inserted = False\n",
    "\n",
    "    # Iterate over each gate in the original circuit\n",
    "    for instruction, qargs, cargs in mod_qc:\n",
    "        \n",
    "        # Check if the gate involves the current qubit\n",
    "        if qubit not in qargs:\n",
    "            # Insert a NOT gate before the gate if not already inserted\n",
    "            if not_before_inserted:\n",
    "                modified_qc_before.append(instruction, qargs, cargs)  \n",
    "            else:\n",
    "                modified_qc_before.x(qubit)\n",
    "                modified_qc_before.append(instruction, qargs, cargs)\n",
    "                not_before_inserted = True                       \n",
    "        else:\n",
    "            not_before_inserted=False\n",
    "            modified_qc_before.append(instruction, qargs, cargs)        \n",
    "            \n",
    "  \n",
    "    modified_circuits_before.append(modified_qc_before)\n",
    "            \n",
    "\n",
    "\n",
    "# Initialize a list to store the modified circuits\n",
    "new_circuits1 = []\n",
    "\n",
    "for modified_qc_before in modified_circuits_before:\n",
    "    # Get the indices of the NOT gates\n",
    "    not_gate_indices = [i for i, (instruction, _, _) in enumerate(modified_qc_before) if instruction.name == 'x']\n",
    "    \n",
    "    # Iterate over the instructions in the circuit\n",
    "    for i, (instruction, qargs, cargs) in enumerate(modified_qc_before):\n",
    "        if instruction.name == 'x' and i in not_gate_indices:\n",
    "            # If the NOT gate is present in cal_qc for this qubit, continue without creating a new circuit\n",
    "            \n",
    "\n",
    "            # Create a new circuit for each NOT gate\n",
    "            new_qc = modified_qc_before.copy()\n",
    "            # Add the corresponding NOT gate to the new circuit\n",
    "            new_qc.x(qargs[0])\n",
    "\n",
    "            # Add the remaining gates from the original circuit to the new circuit\n",
    "            for j in reversed(range(len(new_qc))):\n",
    "                if new_qc[j][0].name == 'x' and j != i:\n",
    "                    new_qc.data.pop(j)\n",
    "\n",
    "            new_depth_b = new_qc.depth()\n",
    "            new_mod_qc = QuantumCircuit(cal_qc.num_qubits)\n",
    "\n",
    "            # Add the modified circuits to the list\n",
    "            if new_depth_b == layers:\n",
    "                # Iterate through the original circuit and replace NOT gates with Identity gates\n",
    "                for instr, qargs, cargs in new_qc:\n",
    "                    if instr.name == 'id':\n",
    "                        # If it's an X gate (NOT gate), replace with Identity gate\n",
    "                        new_mod_qc.append(XGate(), qargs)\n",
    "                    else:\n",
    "                        # If it's not an X gate, keep the original instruction\n",
    "                        new_mod_qc.append(instr, qargs, cargs)\n",
    "                new_circuits1.append(new_mod_qc)\n",
    "\n",
    "# Rest of the code remains the same\n",
    "\n",
    "\n",
    "# Rest of the code remains the same\n",
    "\n",
    "           \n",
    "\n",
    "def remove_duplicates(circuit_list):\n",
    "    # Initialize an empty set to store the unique circuits\n",
    "    unique_circuits = set()\n",
    "    \n",
    "    # Initialize a new list to store the circuits without duplicates\n",
    "    new_circuit_list = []\n",
    "    \n",
    "    # Iterate over each circuit in the original list\n",
    "    for circuit in circuit_list:\n",
    "        # Convert the circuit to a custom string representation\n",
    "        circuit_str = str(circuit)\n",
    "        \n",
    "        # Check if the circuit string is already in the set\n",
    "        if circuit_str not in unique_circuits:\n",
    "            # If not, add it to the set and the new list\n",
    "            unique_circuits.add(circuit_str)\n",
    "            new_circuit_list.append(circuit)\n",
    "    \n",
    "    return new_circuit_list\n",
    "\n",
    "# Your list of circuits (assuming it is already defined)\n",
    "# circuit_list = [circuit1, circuit2, circuit3, ...]\n",
    "\n",
    "# Call the remove_duplicates function to get the new list without duplicates\n",
    "new_circuit_list = remove_duplicates(new_circuits1)        \n",
    "\n",
    "\n",
    "# Display and save the modified circuits\n",
    "#for i, modified_qc_before in enumerate(modified_circuits_before):\n",
    "    #print(f\"Modified Circuit (before) for qubit {i}:\")\n",
    "    #modified_qc_before.draw(output='mpl', filename=f\"not_before_qubit_{i}.png\")\n",
    "    #print()\n",
    "\n",
    "for i, new_qc in enumerate(new_circuit_list):\n",
    "    print(f\"Modified Circuit (before) for qubit {i}:\")\n",
    "    new_qc.draw(output='mpl', filename=f\"not_qubit_{i}.png\")\n",
    "    compiled_new_qc = transpile(new_qc, optimization_level=1)\n",
    "\n",
    "    file_path = f\"Trojan_4gt10_{i}.qasm\"\n",
    "    with open(file_path, 'w') as file:\n",
    "        file.write(compiled_new_qc.qasm())\n",
    "    print()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Modified Circuit (before) for qubit 0:\n",
      "\n",
      "Modified Circuit (before) for qubit 1:\n",
      "\n",
      "Modified Circuit (before) for qubit 2:\n",
      "\n",
      "Modified Circuit (before) for qubit 3:\n",
      "\n",
      "Modified Circuit (before) for qubit 4:\n",
      "\n"
     ]
    }
   ],
   "source": [
    "from qiskit import QuantumCircuit, QuantumRegister\n",
    "from qiskit.circuit.library import XGate\n",
    "\n",
    "# Initialize an empty list to store the modified circuits\n",
    "modified_circuits_before = []\n",
    "\n",
    "\n",
    "# Iterate over each qubit\n",
    "for qubit in qreg_q:\n",
    "    # Create a new circuit for the modified version\n",
    "    modified_qc_before = QuantumCircuit(qreg_q, creg_c)\n",
    "    \n",
    "   \n",
    "    # Keep track of whether a NOT gate has been inserted before and after the current qubit\n",
    "    not_before_inserted = False\n",
    "\n",
    "    # Iterate over each gate in the original circuit\n",
    "    for instruction, qargs, cargs in mod_qc:\n",
    "        \n",
    "        # Check if the gate involves the current qubit\n",
    "        if qubit not in qargs:\n",
    "            # Insert a NOT gate before the gate if not already inserted\n",
    "            if not_before_inserted:\n",
    "                modified_qc_before.append(instruction, qargs, cargs)  \n",
    "            else:\n",
    "                modified_qc_before.x(qubit)\n",
    "                modified_qc_before.append(instruction, qargs, cargs)\n",
    "                not_before_inserted = True                       \n",
    "        else:\n",
    "            not_before_inserted=False\n",
    "            modified_qc_before.append(instruction, qargs, cargs)        \n",
    "            \n",
    "    #new_depth_b =  modified_qc_before.depth()\n",
    "    # Add the modified circuits to the list\n",
    "    #if new_depth_b == layers:\n",
    "        modified_circuits_before.append(modified_qc_before)\n",
    "            \n",
    "# Define a helper function to check if a qubit already has a NOT gate in a circuit\n",
    "def has_not_gate(circuit, qubit):\n",
    "    for gate, qargs, _ in circuit.data:\n",
    "        if gate.name == 'x' and qargs[0] == qubit:\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "# Initialize a list to store the modified circuits\n",
    "new_circuits1 = []\n",
    "\n",
    "for modified_qc_before in modified_circuits_before:\n",
    "    # Get the indices of the NOT gates\n",
    "    not_gate_indices = [i for i, (instruction, _, _) in enumerate(modified_qc_before) if instruction.name == 'x']\n",
    "    \n",
    "    # Iterate over the instructions in the circuit\n",
    "    for i, (instruction, qargs, cargs) in enumerate(modified_qc_before):\n",
    "        if instruction.name == 'x' and i in not_gate_indices:\n",
    "            # If the NOT gate is present in cal_qc for this qubit, continue without creating a new circuit\n",
    "            if has_not_gate(cal_qc, qargs[0]):\n",
    "                continue\n",
    "\n",
    "            # Create a new circuit for each NOT gate\n",
    "            new_qc = modified_qc_before.copy()\n",
    "            # Add the corresponding NOT gate to the new circuit\n",
    "            new_qc.x(qargs[0])\n",
    "\n",
    "            # Add the remaining gates from the original circuit to the new circuit\n",
    "            for j in reversed(range(len(new_qc))):\n",
    "                if new_qc[j][0].name == 'x' and j != i and not has_not_gate(cal_qc, new_qc[j][1][0]):\n",
    "                    new_qc.data.pop(j)\n",
    "\n",
    "            new_depth_b = new_qc.depth()\n",
    "            # Add the modified circuits to the list\n",
    "            if new_depth_b == layers:\n",
    "                new_circuits1.append(new_qc)\n",
    "\n",
    "# Rest of the code remains the same\n",
    "\n",
    "\n",
    "# Rest of the code remains the same\n",
    "\n",
    "           \n",
    "\n",
    "def remove_duplicates(circuit_list):\n",
    "    # Initialize an empty set to store the unique circuits\n",
    "    unique_circuits = set()\n",
    "    \n",
    "    # Initialize a new list to store the circuits without duplicates\n",
    "    new_circuit_list = []\n",
    "    \n",
    "    # Iterate over each circuit in the original list\n",
    "    for circuit in circuit_list:\n",
    "        # Convert the circuit to a custom string representation\n",
    "        circuit_str = str(circuit)\n",
    "        \n",
    "        # Check if the circuit string is already in the set\n",
    "        if circuit_str not in unique_circuits:\n",
    "            # If not, add it to the set and the new list\n",
    "            unique_circuits.add(circuit_str)\n",
    "            new_circuit_list.append(circuit)\n",
    "    \n",
    "    return new_circuit_list\n",
    "\n",
    "# Your list of circuits (assuming it is already defined)\n",
    "# circuit_list = [circuit1, circuit2, circuit3, ...]\n",
    "\n",
    "# Call the remove_duplicates function to get the new list without duplicates\n",
    "new_circuit_list = remove_duplicates(new_circuits1)        \n",
    "\n",
    "\n",
    "# Display and save the modified circuits\n",
    "#for i, modified_qc_before in enumerate(modified_circuits_before):\n",
    "    #print(f\"Modified Circuit (before) for qubit {i}:\")\n",
    "    #modified_qc_before.draw(output='mpl', filename=f\"not_before_qubit_{i}.png\")\n",
    "    #print()\n",
    "\n",
    "for i, new_mod_qc in enumerate(new_circuit_list):\n",
    "    print(f\"Modified Circuit (before) for qubit {i}:\")\n",
    "    new_mod_qc.draw(output='mpl', filename=f\"not_qubit_{i}.png\")\n",
    "    #depthfinal = new_qc.depth()\n",
    "    #print(depthfinal)\n",
    "    print()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Infected circuit 0\n",
      "Infected circuit 1\n",
      "Infected circuit 2\n",
      "Infected circuit 3\n",
      "Infected circuit 4\n",
      "Infected circuit 5\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "results_correct = {}  # Initialize an empty dictionary to store arrays\n",
    "results_noisy = {}  # Initialize an empty dictionary to store arrays\n",
    "for i, in_qc in enumerate(in_circuits):        \n",
    "        rn_name = f\"result_n_{i}\"  # Create a string with the desired array name\n",
    "        results_noisy[rn_name] = []\n",
    "        rc_name = f\"result_c_{i}\"  # Create a string with the desired array name\n",
    "        results_correct[rc_name] = []\n",
    "\n",
    "for i, new_qc in enumerate(new_circuit_list):\n",
    "    print(f\"Infected circuit {i}\")\n",
    "    ## cal_qc + out_qc = cal_out_qc\n",
    "    new_qc.draw(output='mpl')\n",
    "    cal_out_qc = new_qc.compose(out_qc, front=False, inplace=False)\n",
    "    cal_out_qc.draw(output='mpl')\n",
    "    ## in_qc + cal_out_qc= org_qc\n",
    "    for i, in_qc in enumerate(in_circuits):\n",
    "        #print(f\"Input:{i}\")\n",
    "        rn_name = f\"result_n_{i}\"  # Create a string with the desired array name\n",
    "        rc_name = f\"result_c_{i}\"  # Create a string with the desired array name\n",
    "        org_qc = cal_out_qc.compose(in_qc, front=True, inplace=False)\n",
    "        org_qc.draw(output='mpl')\n",
    "        # Run the circuit and get results\n",
    "        #shots = [i for i in range(1000, 1501, 100)]\n",
    "        #for i in shots:\n",
    "        #print(f\"Shots: {i}:\")    \n",
    "        backend = FakeValencia()\n",
    "        qc_noisy = transpile(org_qc, backend=backend, initial_layout= [0,1,2,3,4], optimization_level=1)\n",
    "        results = backend.run(qc_noisy,shots=1000).result()\n",
    "        \n",
    "        # Extract the counts from the results\n",
    "        count_noisy = results.get_counts(qc_noisy)\n",
    "\n",
    "        #sort the counts\n",
    "\n",
    "        count_noisy = dict(sorted(count_noisy.items()))\n",
    "        #print(count_noisy)\n",
    "        #if i == 1000:\n",
    "        cal_clean_qc = cal_qc.compose(out_qc, front=False, inplace=False)\n",
    "        #cal_clean_qc.draw(output='mpl')\n",
    "        org_c_qc = cal_clean_qc.compose(in_qc, front=True, inplace=False)\n",
    "        #org_c_qc.draw(output='mpl')\n",
    "        # Run the circuit and get results\n",
    "        #shots = 1000    \n",
    "        backend = FakeValencia()\n",
    "        qc = transpile(org_c_qc, backend=backend, initial_layout= [0,1,2,3,4], optimization_level=1)\n",
    "        results = backend.run(qc,shots=1000).result()\n",
    "        \n",
    "        # Extract the counts from the results\n",
    "        count = results.get_counts(qc)\n",
    "\n",
    "        #sort the counts\n",
    "\n",
    "        count = dict(sorted(count.items()))\n",
    "        \n",
    "        #print(count)\n",
    "\n",
    "        if (count['0000']/1000 > 0.5):\n",
    "            results_correct[rc_name].append(count['0000']/10)\n",
    "            results_noisy[rn_name].append(count_noisy['0']/10)\n",
    "        else:\n",
    "            results_correct[rc_name].append(count['0001']/10)\n",
    "            results_noisy[rn_name].append(count_noisy['1']/10)\n",
    "\n",
    "\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Extract data from both dictionaries\n",
    "data_to_plot_correct = list(results_correct.values())\n",
    "data_to_plot_noisy = list(results_noisy.values())\n",
    "\n",
    "# Determine the number of keys (assuming both dictionaries have the same keys)\n",
    "num_keys = len(results_correct)\n",
    "\n",
    "# Create positions for the side-by-side box plots\n",
    "positions = np.arange(num_keys)\n",
    "\n",
    "# Set up the figure\n",
    "plt.figure(figsize=(10, 6))\n",
    "ax = plt.subplot(111)\n",
    "\n",
    "# Custom labels for x-axis (keys)\n",
    "custom_labels = ['0000','0001', '0010', '0011','0100','0101','0110','0111','1000','1001','1010','1011','1100','1101','1110','1111']  # Replace with your custom labels\n",
    "\n",
    "# Create side-by-side box plots for each key\n",
    "for i, (data_correct, data_noisy) in enumerate(zip(data_to_plot_correct, data_to_plot_noisy)):\n",
    "    position_correct = positions[i]\n",
    "    position_noisy = positions[i] + 0.4  # Offset for side-by-side arrangement\n",
    "\n",
    "    box_plot_correct = plt.boxplot(data_correct, positions=[position_correct], widths=0.2, patch_artist=True)\n",
    "    box_plot_noisy = plt.boxplot(data_noisy, positions=[position_noisy], widths=0.2, patch_artist=True)\n",
    "\n",
    "    # Customize box colors\n",
    "    box_plot_correct['boxes'][0].set_facecolor('white')\n",
    "    box_plot_noisy['boxes'][0].set_facecolor('grey')\n",
    "\n",
    "# Set x-axis ticks and labels\n",
    "plt.xticks(positions + 0.1, custom_labels)\n",
    "plt.xlabel('Input')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.title('4gt10')\n",
    "\n",
    "# Add legend\n",
    "plt.legend([box_plot_correct['boxes'][0], box_plot_noisy['boxes'][0]], ['Untouched', 'Infected'])\n",
    "\n",
    "plt.show()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from itertools import combinations\n",
    "new_circuits2 = []         \n",
    "\n",
    "for modified_qc_before in modified_circuits_before:\n",
    "    # Get the indices of the NOT gates\n",
    "    not_gate_indices = [i for i, (instruction, _, _) in enumerate(modified_qc_before) if instruction.name == 'x']\n",
    "\n",
    "    # Iterate over the instructions in the circuit\n",
    "    for combination in combinations(not_gate_indices, 2):\n",
    "        new_qc = modified_qc_before.copy()                             \n",
    "            \n",
    "        # Add the remaining gates from the original circuit to the new circuit\n",
    "        for j in reversed(range(len(new_qc))):\n",
    "            if j not in combination and new_qc[j][0].name == 'x':\n",
    "                new_qc.data.pop(j)\n",
    "        \n",
    "        # Add the modified circuit to the list\n",
    "        new_circuits2.append(new_qc)\n",
    "\n",
    "\n",
    "for i, new_qc in enumerate(new_circuits2):\n",
    "    print(f\"Modified Circuit (before) for qubit {i}:\")\n",
    "    new_qc.draw(output='mpl', filename=f\"not_{i}.png\")\n",
    "    print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Modified Circuit new for qubit 0:\n",
      "\n",
      "Modified Circuit new for qubit 1:\n",
      "\n",
      "Modified Circuit new for qubit 2:\n",
      "\n",
      "Modified Circuit new for qubit 3:\n",
      "\n",
      "Modified Circuit new for qubit 4:\n",
      "\n"
     ]
    }
   ],
   "source": [
    "from qiskit import QuantumCircuit\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# Generate circuits with an extra NOT gate from each circuit in modified_circuits_before\n",
    "modified_cal_circuits = []\n",
    "for modified_qc_before in modified_circuits_before:\n",
    "    # Create a new circuit by combining modified_circuit with cal_qc\n",
    "    modified_cal_circuit = cal_qc.copy()\n",
    "    \n",
    "    # Add the extra NOT gate from modified_circuit to modified_cal_circuit\n",
    "    for instruction, qargs, cargs in modified_qc_before:\n",
    "        if instruction.name == 'x':\n",
    "            modified_cal_circuit.x(qargs[0])\n",
    "    \n",
    "    # Add the modified_cal_circuit to the list\n",
    "    modified_cal_circuits.append(modified_cal_circuit)\n",
    "\n",
    "\n",
    "\n",
    "for i, modified_cal_circuit in enumerate(modified_cal_circuits):\n",
    "    print(f\"Modified Circuit new for qubit {i}:\")\n",
    "    modified_cal_circuit.draw(output='mpl', filename=f\"new_{i}.png\")\n",
    "    print()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Input:0\n",
      "{'0000': 916, '0001': 84}\n"
     ]
    },
    {
     "ename": "KeyError",
     "evalue": "1",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[14], line 22\u001b[0m\n\u001b[0;32m     19\u001b[0m count \u001b[39m=\u001b[39m \u001b[39mdict\u001b[39m(\u001b[39msorted\u001b[39m(count\u001b[39m.\u001b[39mitems()))\n\u001b[0;32m     21\u001b[0m \u001b[39mprint\u001b[39m(count)\n\u001b[1;32m---> 22\u001b[0m \u001b[39mprint\u001b[39m(count[\u001b[39m1\u001b[39;49m])\n\u001b[0;32m     24\u001b[0m \u001b[39m#draw a histogram\u001b[39;00m\n",
      "\u001b[1;31mKeyError\u001b[0m: 1"
     ]
    }
   ],
   "source": [
    "\n",
    "cal_out_qc = cal_qc.compose(out_qc, front=False, inplace=False)\n",
    "cal_out_qc.draw(output='mpl')\n",
    "## in_qc + cal_out_qc= org_qc\n",
    "for i, in_qc in enumerate(in_circuits):\n",
    "    print(f\"Input:{i}\")\n",
    "    org_qc = cal_out_qc.compose(in_qc, front=True, inplace=False)\n",
    "    org_qc.draw(output='mpl')\n",
    "    # Run the circuit and get results\n",
    "    shots = 1000    \n",
    "    backend = FakeValencia()\n",
    "    qc = transpile(org_qc, backend=backend, initial_layout= [0,1,2,3,4], optimization_level=1)\n",
    "    results = backend.run(qc,shots=shots).result()\n",
    "    \n",
    "    # Extract the counts from the results\n",
    "    count = results.get_counts(qc)\n",
    "\n",
    "    #sort the counts\n",
    "\n",
    "    count = dict(sorted(count.items()))\n",
    "\n",
    "    print(count)\n",
    "    print(count[1])\n",
    "\n",
    "    #draw a histogram\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Infected circuit 0\n",
      "Input:0\n",
      "Shots: 1000:\n",
      "{'0': 899, '1': 101}\n",
      "Shots: 1100:\n",
      "{'0': 991, '1': 109}\n",
      "Shots: 1200:\n",
      "{'0': 1074, '1': 126}\n",
      "Shots: 1300:\n",
      "{'0': 1174, '1': 126}\n",
      "Shots: 1400:\n",
      "{'0': 1236, '1': 164}\n",
      "Shots: 1500:\n",
      "{'0': 1336, '1': 164}\n",
      "Input:1\n",
      "Shots: 1000:\n",
      "{'0': 897, '1': 103}\n",
      "Shots: 1100:\n",
      "{'0': 964, '1': 136}\n",
      "Shots: 1200:\n",
      "{'0': 1062, '1': 138}\n",
      "Shots: 1300:\n",
      "{'0': 1129, '1': 171}\n",
      "Shots: 1400:\n",
      "{'0': 1255, '1': 145}\n",
      "Shots: 1500:\n",
      "{'0': 1334, '1': 166}\n",
      "Input:2\n",
      "Shots: 1000:\n",
      "{'0': 898, '1': 102}\n",
      "Shots: 1100:\n",
      "{'0': 958, '1': 142}\n",
      "Shots: 1200:\n",
      "{'0': 1066, '1': 134}\n",
      "Shots: 1300:\n",
      "{'0': 1172, '1': 128}\n",
      "Shots: 1400:\n",
      "{'0': 1230, '1': 170}\n",
      "Shots: 1500:\n",
      "{'0': 1328, '1': 172}\n",
      "Input:3\n",
      "Shots: 1000:\n",
      "{'0': 876, '1': 124}\n",
      "Shots: 1100:\n",
      "{'0': 969, '1': 131}\n",
      "Shots: 1200:\n",
      "{'0': 1046, '1': 154}\n",
      "Shots: 1300:\n",
      "{'0': 1153, '1': 147}\n",
      "Shots: 1400:\n",
      "{'0': 1225, '1': 175}\n",
      "Shots: 1500:\n",
      "{'0': 1321, '1': 179}\n",
      "Input:4\n",
      "Shots: 1000:\n",
      "{'0': 896, '1': 104}\n",
      "Shots: 1100:\n",
      "{'0': 970, '1': 130}\n",
      "Shots: 1200:\n",
      "{'0': 1082, '1': 118}\n",
      "Shots: 1300:\n",
      "{'0': 1117, '1': 183}\n",
      "Shots: 1400:\n",
      "{'0': 1248, '1': 152}\n",
      "Shots: 1500:\n",
      "{'0': 1302, '1': 198}\n",
      "Input:5\n",
      "Shots: 1000:\n",
      "{'0': 888, '1': 112}\n",
      "Shots: 1100:\n",
      "{'0': 948, '1': 152}\n",
      "Shots: 1200:\n",
      "{'0': 1051, '1': 149}\n",
      "Shots: 1300:\n",
      "{'0': 1119, '1': 181}\n",
      "Shots: 1400:\n",
      "{'0': 1230, '1': 170}\n",
      "Shots: 1500:\n",
      "{'0': 1329, '1': 171}\n",
      "Input:6\n",
      "Shots: 1000:\n",
      "{'0': 898, '1': 102}\n",
      "Shots: 1100:\n",
      "{'0': 951, '1': 149}\n",
      "Shots: 1200:\n",
      "{'0': 1059, '1': 141}\n",
      "Shots: 1300:\n",
      "{'0': 1139, '1': 161}\n",
      "Shots: 1400:\n",
      "{'0': 1235, '1': 165}\n",
      "Shots: 1500:\n",
      "{'0': 1286, '1': 214}\n",
      "Input:7\n",
      "Shots: 1000:\n",
      "{'0': 881, '1': 119}\n",
      "Shots: 1100:\n",
      "{'0': 972, '1': 128}\n",
      "Shots: 1200:\n",
      "{'0': 1046, '1': 154}\n",
      "Shots: 1300:\n",
      "{'0': 1120, '1': 180}\n",
      "Shots: 1400:\n",
      "{'0': 1219, '1': 181}\n",
      "Shots: 1500:\n",
      "{'0': 1295, '1': 205}\n",
      "Input:8\n",
      "Shots: 1000:\n",
      "{'0': 183, '1': 817}\n",
      "Shots: 1100:\n",
      "{'0': 204, '1': 896}\n",
      "Shots: 1200:\n",
      "{'0': 249, '1': 951}\n",
      "Shots: 1300:\n",
      "{'0': 269, '1': 1031}\n",
      "Shots: 1400:\n",
      "{'0': 246, '1': 1154}\n",
      "Shots: 1500:\n",
      "{'0': 292, '1': 1208}\n",
      "Input:9\n",
      "Shots: 1000:\n",
      "{'0': 200, '1': 800}\n",
      "Shots: 1100:\n",
      "{'0': 227, '1': 873}\n",
      "Shots: 1200:\n",
      "{'0': 235, '1': 965}\n",
      "Shots: 1300:\n",
      "{'0': 270, '1': 1030}\n",
      "Shots: 1400:\n",
      "{'0': 254, '1': 1146}\n",
      "Shots: 1500:\n",
      "{'0': 286, '1': 1214}\n",
      "Input:10\n",
      "Shots: 1000:\n",
      "{'0': 194, '1': 806}\n",
      "Shots: 1100:\n",
      "{'0': 234, '1': 866}\n",
      "Shots: 1200:\n",
      "{'0': 268, '1': 932}\n",
      "Shots: 1300:\n",
      "{'0': 255, '1': 1045}\n",
      "Shots: 1400:\n",
      "{'0': 291, '1': 1109}\n",
      "Shots: 1500:\n",
      "{'0': 263, '1': 1237}\n",
      "Input:11\n",
      "Shots: 1000:\n",
      "{'0': 206, '1': 794}\n",
      "Shots: 1100:\n",
      "{'0': 204, '1': 896}\n",
      "Shots: 1200:\n",
      "{'0': 252, '1': 948}\n",
      "Shots: 1300:\n",
      "{'0': 246, '1': 1054}\n",
      "Shots: 1400:\n",
      "{'0': 286, '1': 1114}\n",
      "Shots: 1500:\n",
      "{'0': 304, '1': 1196}\n",
      "Input:12\n",
      "Shots: 1000:\n",
      "{'0': 810, '1': 190}\n",
      "Shots: 1100:\n",
      "{'0': 896, '1': 204}\n",
      "Shots: 1200:\n",
      "{'0': 964, '1': 236}\n",
      "Shots: 1300:\n",
      "{'0': 1044, '1': 256}\n",
      "Shots: 1400:\n",
      "{'0': 1163, '1': 237}\n",
      "Shots: 1500:\n",
      "{'0': 1227, '1': 273}\n",
      "Input:13\n",
      "Shots: 1000:\n",
      "{'0': 807, '1': 193}\n",
      "Shots: 1100:\n",
      "{'0': 879, '1': 221}\n",
      "Shots: 1200:\n",
      "{'0': 989, '1': 211}\n",
      "Shots: 1300:\n",
      "{'0': 1068, '1': 232}\n",
      "Shots: 1400:\n",
      "{'0': 1155, '1': 245}\n",
      "Shots: 1500:\n",
      "{'0': 1229, '1': 271}\n",
      "Input:14\n",
      "Shots: 1000:\n",
      "{'0': 192, '1': 808}\n",
      "Shots: 1100:\n",
      "{'0': 171, '1': 929}\n",
      "Shots: 1200:\n",
      "{'0': 266, '1': 934}\n",
      "Shots: 1300:\n",
      "{'0': 260, '1': 1040}\n",
      "Shots: 1400:\n",
      "{'0': 289, '1': 1111}\n",
      "Shots: 1500:\n",
      "{'0': 277, '1': 1223}\n",
      "Input:15\n",
      "Shots: 1000:\n",
      "{'0': 211, '1': 789}\n",
      "Shots: 1100:\n",
      "{'0': 206, '1': 894}\n",
      "Shots: 1200:\n",
      "{'0': 232, '1': 968}\n",
      "Shots: 1300:\n",
      "{'0': 280, '1': 1020}\n",
      "Shots: 1400:\n",
      "{'0': 262, '1': 1138}\n",
      "Shots: 1500:\n",
      "{'0': 279, '1': 1221}\n",
      "Infected circuit 1\n",
      "Input:0\n",
      "Shots: 1000:\n",
      "{'0': 897, '1': 103}\n",
      "Shots: 1100:\n",
      "{'0': 990, '1': 110}\n",
      "Shots: 1200:\n",
      "{'0': 1090, '1': 110}\n",
      "Shots: 1300:\n",
      "{'0': 1176, '1': 124}\n",
      "Shots: 1400:\n",
      "{'0': 1241, '1': 159}\n",
      "Shots: 1500:\n",
      "{'0': 1323, '1': 177}\n",
      "Input:1\n",
      "Shots: 1000:\n",
      "{'0': 886, '1': 114}\n",
      "Shots: 1100:\n",
      "{'0': 961, '1': 139}\n",
      "Shots: 1200:\n",
      "{'0': 1062, '1': 138}\n",
      "Shots: 1300:\n",
      "{'0': 1145, '1': 155}\n",
      "Shots: 1400:\n",
      "{'0': 1229, '1': 171}\n",
      "Shots: 1500:\n",
      "{'0': 1330, '1': 170}\n",
      "Input:2\n",
      "Shots: 1000:\n",
      "{'0': 868, '1': 132}\n",
      "Shots: 1100:\n",
      "{'0': 958, '1': 142}\n",
      "Shots: 1200:\n",
      "{'0': 1027, '1': 173}\n",
      "Shots: 1300:\n",
      "{'0': 1138, '1': 162}\n",
      "Shots: 1400:\n",
      "{'0': 1226, '1': 174}\n",
      "Shots: 1500:\n",
      "{'0': 1323, '1': 177}\n",
      "Input:3\n",
      "Shots: 1000:\n",
      "{'0': 876, '1': 124}\n",
      "Shots: 1100:\n",
      "{'0': 977, '1': 123}\n",
      "Shots: 1200:\n",
      "{'0': 1040, '1': 160}\n",
      "Shots: 1300:\n",
      "{'0': 1150, '1': 150}\n",
      "Shots: 1400:\n",
      "{'0': 1183, '1': 217}\n",
      "Shots: 1500:\n",
      "{'0': 1307, '1': 193}\n",
      "Input:4\n",
      "Shots: 1000:\n",
      "{'0': 882, '1': 118}\n",
      "Shots: 1100:\n",
      "{'0': 971, '1': 129}\n",
      "Shots: 1200:\n",
      "{'0': 1045, '1': 155}\n",
      "Shots: 1300:\n",
      "{'0': 1138, '1': 162}\n",
      "Shots: 1400:\n",
      "{'0': 1222, '1': 178}\n",
      "Shots: 1500:\n",
      "{'0': 1312, '1': 188}\n",
      "Input:5\n",
      "Shots: 1000:\n",
      "{'0': 897, '1': 103}\n",
      "Shots: 1100:\n",
      "{'0': 978, '1': 122}\n",
      "Shots: 1200:\n",
      "{'0': 1050, '1': 150}\n",
      "Shots: 1300:\n",
      "{'0': 1153, '1': 147}\n",
      "Shots: 1400:\n",
      "{'0': 1232, '1': 168}\n",
      "Shots: 1500:\n",
      "{'0': 1310, '1': 190}\n",
      "Input:6\n",
      "Shots: 1000:\n",
      "{'0': 878, '1': 122}\n",
      "Shots: 1100:\n",
      "{'0': 959, '1': 141}\n",
      "Shots: 1200:\n",
      "{'0': 1047, '1': 153}\n",
      "Shots: 1300:\n",
      "{'0': 1135, '1': 165}\n",
      "Shots: 1400:\n",
      "{'0': 1212, '1': 188}\n",
      "Shots: 1500:\n",
      "{'0': 1318, '1': 182}\n",
      "Input:7\n",
      "Shots: 1000:\n",
      "{'0': 856, '1': 144}\n",
      "Shots: 1100:\n",
      "{'0': 926, '1': 174}\n",
      "Shots: 1200:\n",
      "{'0': 1046, '1': 154}\n",
      "Shots: 1300:\n",
      "{'0': 1109, '1': 191}\n",
      "Shots: 1400:\n",
      "{'0': 1187, '1': 213}\n",
      "Shots: 1500:\n",
      "{'0': 1285, '1': 215}\n",
      "Input:8\n",
      "Shots: 1000:\n",
      "{'0': 178, '1': 822}\n",
      "Shots: 1100:\n",
      "{'0': 206, '1': 894}\n",
      "Shots: 1200:\n",
      "{'0': 243, '1': 957}\n",
      "Shots: 1300:\n",
      "{'0': 258, '1': 1042}\n",
      "Shots: 1400:\n",
      "{'0': 253, '1': 1147}\n",
      "Shots: 1500:\n",
      "{'0': 250, '1': 1250}\n",
      "Input:9\n",
      "Shots: 1000:\n",
      "{'0': 186, '1': 814}\n",
      "Shots: 1100:\n",
      "{'0': 211, '1': 889}\n",
      "Shots: 1200:\n",
      "{'0': 249, '1': 951}\n",
      "Shots: 1300:\n",
      "{'0': 255, '1': 1045}\n",
      "Shots: 1400:\n",
      "{'0': 296, '1': 1104}\n",
      "Shots: 1500:\n",
      "{'0': 279, '1': 1221}\n",
      "Input:10\n",
      "Shots: 1000:\n",
      "{'0': 216, '1': 784}\n",
      "Shots: 1100:\n",
      "{'0': 203, '1': 897}\n",
      "Shots: 1200:\n",
      "{'0': 241, '1': 959}\n",
      "Shots: 1300:\n",
      "{'0': 210, '1': 1090}\n",
      "Shots: 1400:\n",
      "{'0': 243, '1': 1157}\n",
      "Shots: 1500:\n",
      "{'0': 299, '1': 1201}\n",
      "Input:11\n",
      "Shots: 1000:\n",
      "{'0': 209, '1': 791}\n",
      "Shots: 1100:\n",
      "{'0': 199, '1': 901}\n",
      "Shots: 1200:\n",
      "{'0': 228, '1': 972}\n",
      "Shots: 1300:\n",
      "{'0': 257, '1': 1043}\n",
      "Shots: 1400:\n",
      "{'0': 257, '1': 1143}\n",
      "Shots: 1500:\n",
      "{'0': 289, '1': 1211}\n",
      "Input:12\n",
      "Shots: 1000:\n",
      "{'0': 824, '1': 176}\n",
      "Shots: 1100:\n",
      "{'0': 899, '1': 201}\n",
      "Shots: 1200:\n",
      "{'0': 988, '1': 212}\n",
      "Shots: 1300:\n",
      "{'0': 1054, '1': 246}\n",
      "Shots: 1400:\n",
      "{'0': 1157, '1': 243}\n",
      "Shots: 1500:\n",
      "{'0': 1216, '1': 284}\n",
      "Input:13\n",
      "Shots: 1000:\n",
      "{'0': 822, '1': 178}\n",
      "Shots: 1100:\n",
      "{'0': 889, '1': 211}\n",
      "Shots: 1200:\n",
      "{'0': 973, '1': 227}\n",
      "Shots: 1300:\n",
      "{'0': 1064, '1': 236}\n",
      "Shots: 1400:\n",
      "{'0': 1151, '1': 249}\n",
      "Shots: 1500:\n",
      "{'0': 1248, '1': 252}\n",
      "Input:14\n",
      "Shots: 1000:\n",
      "{'0': 200, '1': 800}\n",
      "Shots: 1100:\n",
      "{'0': 223, '1': 877}\n",
      "Shots: 1200:\n",
      "{'0': 244, '1': 956}\n",
      "Shots: 1300:\n",
      "{'0': 241, '1': 1059}\n",
      "Shots: 1400:\n",
      "{'0': 261, '1': 1139}\n",
      "Shots: 1500:\n",
      "{'0': 295, '1': 1205}\n",
      "Input:15\n",
      "Shots: 1000:\n",
      "{'0': 199, '1': 801}\n",
      "Shots: 1100:\n",
      "{'0': 218, '1': 882}\n",
      "Shots: 1200:\n",
      "{'0': 264, '1': 936}\n",
      "Shots: 1300:\n",
      "{'0': 259, '1': 1041}\n",
      "Shots: 1400:\n",
      "{'0': 288, '1': 1112}\n",
      "Shots: 1500:\n",
      "{'0': 269, '1': 1231}\n",
      "Infected circuit 2\n",
      "Input:0\n",
      "Shots: 1000:\n",
      "{'0': 912, '1': 88}\n",
      "Shots: 1100:\n",
      "{'0': 963, '1': 137}\n",
      "Shots: 1200:\n",
      "{'0': 1062, '1': 138}\n",
      "Shots: 1300:\n",
      "{'0': 1134, '1': 166}\n",
      "Shots: 1400:\n",
      "{'0': 1256, '1': 144}\n",
      "Shots: 1500:\n",
      "{'0': 1335, '1': 165}\n",
      "Input:1\n",
      "Shots: 1000:\n",
      "{'0': 886, '1': 114}\n",
      "Shots: 1100:\n",
      "{'0': 982, '1': 118}\n",
      "Shots: 1200:\n",
      "{'0': 1039, '1': 161}\n",
      "Shots: 1300:\n",
      "{'0': 1121, '1': 179}\n",
      "Shots: 1400:\n",
      "{'0': 1234, '1': 166}\n",
      "Shots: 1500:\n",
      "{'0': 1321, '1': 179}\n",
      "Input:2\n",
      "Shots: 1000:\n",
      "{'0': 260, '1': 740}\n",
      "Shots: 1100:\n",
      "{'0': 247, '1': 853}\n",
      "Shots: 1200:\n",
      "{'0': 269, '1': 931}\n",
      "Shots: 1300:\n",
      "{'0': 279, '1': 1021}\n",
      "Shots: 1400:\n",
      "{'0': 349, '1': 1051}\n",
      "Shots: 1500:\n",
      "{'0': 349, '1': 1151}\n",
      "Input:3\n",
      "Shots: 1000:\n",
      "{'0': 222, '1': 778}\n",
      "Shots: 1100:\n",
      "{'0': 264, '1': 836}\n",
      "Shots: 1200:\n",
      "{'0': 260, '1': 940}\n",
      "Shots: 1300:\n",
      "{'0': 297, '1': 1003}\n",
      "Shots: 1400:\n",
      "{'0': 323, '1': 1077}\n",
      "Shots: 1500:\n",
      "{'0': 348, '1': 1152}\n",
      "Input:4\n",
      "Shots: 1000:\n",
      "{'0': 893, '1': 107}\n",
      "Shots: 1100:\n",
      "{'0': 997, '1': 103}\n",
      "Shots: 1200:\n",
      "{'0': 1097, '1': 103}\n",
      "Shots: 1300:\n",
      "{'0': 1187, '1': 113}\n",
      "Shots: 1400:\n",
      "{'0': 1282, '1': 118}\n",
      "Shots: 1500:\n",
      "{'0': 1365, '1': 135}\n",
      "Input:5\n",
      "Shots: 1000:\n",
      "{'0': 891, '1': 109}\n",
      "Shots: 1100:\n",
      "{'0': 974, '1': 126}\n",
      "Shots: 1200:\n",
      "{'0': 1042, '1': 158}\n",
      "Shots: 1300:\n",
      "{'0': 1168, '1': 132}\n",
      "Shots: 1400:\n",
      "{'0': 1245, '1': 155}\n",
      "Shots: 1500:\n",
      "{'0': 1316, '1': 184}\n",
      "Input:6\n",
      "Shots: 1000:\n",
      "{'0': 876, '1': 124}\n",
      "Shots: 1100:\n",
      "{'0': 981, '1': 119}\n",
      "Shots: 1200:\n",
      "{'0': 1069, '1': 131}\n",
      "Shots: 1300:\n",
      "{'0': 1127, '1': 173}\n",
      "Shots: 1400:\n",
      "{'0': 1201, '1': 199}\n",
      "Shots: 1500:\n",
      "{'0': 1306, '1': 194}\n",
      "Input:7\n",
      "Shots: 1000:\n",
      "{'0': 858, '1': 142}\n",
      "Shots: 1100:\n",
      "{'0': 972, '1': 128}\n",
      "Shots: 1200:\n",
      "{'0': 1040, '1': 160}\n",
      "Shots: 1300:\n",
      "{'0': 1132, '1': 168}\n",
      "Shots: 1400:\n",
      "{'0': 1200, '1': 200}\n",
      "Shots: 1500:\n",
      "{'0': 1294, '1': 206}\n",
      "Input:8\n",
      "Shots: 1000:\n",
      "{'0': 179, '1': 821}\n",
      "Shots: 1100:\n",
      "{'0': 197, '1': 903}\n",
      "Shots: 1200:\n",
      "{'0': 235, '1': 965}\n",
      "Shots: 1300:\n",
      "{'0': 231, '1': 1069}\n",
      "Shots: 1400:\n",
      "{'0': 255, '1': 1145}\n",
      "Shots: 1500:\n",
      "{'0': 259, '1': 1241}\n",
      "Input:9\n",
      "Shots: 1000:\n",
      "{'0': 218, '1': 782}\n",
      "Shots: 1100:\n",
      "{'0': 194, '1': 906}\n",
      "Shots: 1200:\n",
      "{'0': 215, '1': 985}\n",
      "Shots: 1300:\n",
      "{'0': 241, '1': 1059}\n",
      "Shots: 1400:\n",
      "{'0': 275, '1': 1125}\n",
      "Shots: 1500:\n",
      "{'0': 277, '1': 1223}\n",
      "Input:10\n",
      "Shots: 1000:\n",
      "{'0': 160, '1': 840}\n",
      "Shots: 1100:\n",
      "{'0': 181, '1': 919}\n",
      "Shots: 1200:\n",
      "{'0': 213, '1': 987}\n",
      "Shots: 1300:\n",
      "{'0': 240, '1': 1060}\n",
      "Shots: 1400:\n",
      "{'0': 290, '1': 1110}\n",
      "Shots: 1500:\n",
      "{'0': 260, '1': 1240}\n",
      "Input:11\n",
      "Shots: 1000:\n",
      "{'0': 183, '1': 817}\n",
      "Shots: 1100:\n",
      "{'0': 206, '1': 894}\n",
      "Shots: 1200:\n",
      "{'0': 217, '1': 983}\n",
      "Shots: 1300:\n",
      "{'0': 247, '1': 1053}\n",
      "Shots: 1400:\n",
      "{'0': 278, '1': 1122}\n",
      "Shots: 1500:\n",
      "{'0': 270, '1': 1230}\n",
      "Input:12\n",
      "Shots: 1000:\n",
      "{'0': 198, '1': 802}\n",
      "Shots: 1100:\n",
      "{'0': 229, '1': 871}\n",
      "Shots: 1200:\n",
      "{'0': 216, '1': 984}\n",
      "Shots: 1300:\n",
      "{'0': 215, '1': 1085}\n",
      "Shots: 1400:\n",
      "{'0': 280, '1': 1120}\n",
      "Shots: 1500:\n",
      "{'0': 289, '1': 1211}\n",
      "Input:13\n",
      "Shots: 1000:\n",
      "{'0': 187, '1': 813}\n",
      "Shots: 1100:\n",
      "{'0': 225, '1': 875}\n",
      "Shots: 1200:\n",
      "{'0': 230, '1': 970}\n",
      "Shots: 1300:\n",
      "{'0': 251, '1': 1049}\n",
      "Shots: 1400:\n",
      "{'0': 250, '1': 1150}\n",
      "Shots: 1500:\n",
      "{'0': 305, '1': 1195}\n",
      "Input:14\n",
      "Shots: 1000:\n",
      "{'0': 196, '1': 804}\n",
      "Shots: 1100:\n",
      "{'0': 195, '1': 905}\n",
      "Shots: 1200:\n",
      "{'0': 247, '1': 953}\n",
      "Shots: 1300:\n",
      "{'0': 247, '1': 1053}\n",
      "Shots: 1400:\n",
      "{'0': 264, '1': 1136}\n",
      "Shots: 1500:\n",
      "{'0': 264, '1': 1236}\n",
      "Input:15\n",
      "Shots: 1000:\n",
      "{'0': 204, '1': 796}\n",
      "Shots: 1100:\n",
      "{'0': 208, '1': 892}\n",
      "Shots: 1200:\n",
      "{'0': 238, '1': 962}\n",
      "Shots: 1300:\n",
      "{'0': 277, '1': 1023}\n",
      "Shots: 1400:\n",
      "{'0': 256, '1': 1144}\n",
      "Shots: 1500:\n",
      "{'0': 258, '1': 1242}\n"
     ]
    }
   ],
   "source": [
    "for i, new_qc in enumerate(new_circuits1):\n",
    "    print(f\"Infected circuit {i}\")\n",
    "    ## cal_qc + out_qc = cal_out_qc\n",
    "    new_qc.draw(output='mpl')\n",
    "    cal_out_qc = new_qc.compose(out_qc, front=False, inplace=False)\n",
    "    cal_out_qc.draw(output='mpl')\n",
    "    ## in_qc + cal_out_qc= org_qc\n",
    "    for i, in_qc in enumerate(in_circuits):\n",
    "        print(f\"Input:{i}\")\n",
    "        org_qc = cal_out_qc.compose(in_qc, front=True, inplace=False)\n",
    "        org_qc.draw(output='mpl')\n",
    "        # Run the circuit and get results\n",
    "        shots = [i for i in range(1000, 1501, 100)]\n",
    "        for i in shots:\n",
    "            print(f\"Shots: {i}:\")    \n",
    "            backend = FakeValencia()\n",
    "            qc_noisy = transpile(org_qc, backend=backend, initial_layout= [0,1,2,3,4], optimization_level=1)\n",
    "            results = backend.run(qc_noisy,shots=i).result()\n",
    "            \n",
    "            # Extract the counts from the results\n",
    "            count_noisy = results.get_counts(qc_noisy)\n",
    "\n",
    "            #sort the counts\n",
    "\n",
    "            count_noisy = dict(sorted(count_noisy.items()))\n",
    "\n",
    "            print(count_noisy)\n",
    "\n",
    "            #draw a histogram\n",
    "\n",
    "            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Infected circuit 0\n",
      "Input:0\n",
      "{'0': 691, '1': 309}\n",
      "{'0000': 721, '0001': 279}\n",
      "diff=-30\n",
      "Input:1\n",
      "{'0': 691, '1': 309}\n",
      "{'0000': 656, '0001': 344}\n",
      "diff=35\n",
      "Input:2\n",
      "{'0': 729, '1': 271}\n",
      "{'0000': 701, '0001': 299}\n",
      "diff=28\n",
      "Input:3\n",
      "{'0': 348, '1': 652}\n",
      "{'0000': 633, '0001': 367}\n",
      "Input:4\n",
      "{'0': 706, '1': 294}\n",
      "{'0000': 727, '0001': 273}\n",
      "diff=-21\n",
      "Input:5\n",
      "{'0': 686, '1': 314}\n",
      "{'0000': 665, '0001': 335}\n",
      "diff=21\n",
      "Input:6\n",
      "{'0': 724, '1': 276}\n",
      "{'0000': 701, '0001': 299}\n",
      "diff=23\n",
      "Input:7\n",
      "{'0': 679, '1': 321}\n",
      "{'0000': 652, '0001': 348}\n",
      "diff=27\n",
      "Input:8\n",
      "{'0': 719, '1': 281}\n",
      "{'0000': 718, '0001': 282}\n",
      "diff=1\n",
      "Input:9\n",
      "{'0': 665, '1': 335}\n",
      "{'0000': 682, '0001': 318}\n",
      "diff=-17\n",
      "Input:10\n",
      "{'0': 668, '1': 332}\n",
      "{'0000': 724, '0001': 276}\n",
      "diff=-56\n",
      "Input:11\n",
      "{'0': 671, '1': 329}\n",
      "{'0000': 391, '0001': 609}\n",
      "Input:12\n",
      "{'0': 404, '1': 596}\n",
      "{'0000': 368, '0001': 632}\n",
      "diff=-36\n",
      "Input:13\n",
      "{'0': 299, '1': 701}\n",
      "{'0000': 363, '0001': 637}\n",
      "diff=64\n",
      "Input:14\n",
      "{'0': 389, '1': 611}\n",
      "{'0000': 385, '0001': 615}\n",
      "diff=-4\n",
      "Input:15\n",
      "{'0': 334, '1': 666}\n",
      "{'0000': 348, '0001': 652}\n",
      "diff=14\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjIAAAHHCAYAAACle7JuAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy88F64QAAAACXBIWXMAAA9hAAAPYQGoP6dpAABGSUlEQVR4nO3deXxOZ/7/8fedfY+IkISIIGKJWEujlFpq8NOWTKlqLdVqO/pVpgw601o6lmpNaSmlii5oKd1bY+9UlZTGMjSWMtIKqiWLJYnk/P7I5B63LHLHHXdOvJ6Px3k093XOfZ3PuVPut+tc5xyLYRiGAAAATMjF2QUAAACUFUEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGuEXUqVNHQ4YMsb7esmWLLBaLtmzZUq77HTJkiOrUqVOu+3CWpUuXymKx6Pjx484uBbhlEWQAkyv4Mi1qGT9+vLPLc4qSPpOrl8oasIBbiZuzCwDgGFOmTFFUVJRNW2xsbLHb33nnnbp06ZI8PDzKta5FixYpLy+vXPdxrTvvvFPvvPOOTdujjz6qNm3aaPjw4dY2Pz+/G9rPww8/rAceeECenp431A+AsiPIAJVEjx491Lp161Jv7+LiIi8vr3KsKJ+7u3u57+NadevWVd26dW3annjiCdWtW1cPPfRQse+7cuWK8vLySh3uXF1d5erqekO1ArgxnFoCblFFzZHp1KmTYmNjtWvXLrVr107e3t6KiorSggULinzv+++/r2effVahoaHy9fXVPffco5SUFJttr50jc/z4cVksFr388stauHCh6tWrJ09PT912221KTEwsVOeqVavUuHFjeXl5KTY2VmvXrnXIvJur65g9e7a1jgMHDkiSNm3apA4dOsjX11dVqlTRvffeq4MHD9r0UdQcmY8//li9evVSeHi4PD09Va9ePb3wwgvKzc21eW/BZ33gwAHddddd8vHxUc2aNTVz5sxCtb722mtq0qSJfHx8FBQUpNatW2v58uU3dPxAZcGIDFBJpKWl6ezZszZt1apVs7ufc+fOqWfPnurXr58GDBigDz74QE8++aQ8PDz0yCOP2Gw7depUWSwWjRs3TmfOnNHs2bPVtWtXJSUlydvbu8T9LF++XBkZGXr88cdlsVg0c+ZM9e3bVz/99JN1FOfzzz9X//791bRpU02fPl3nzp3TsGHDVLNmTbuPqzhLlizR5cuXNXz4cHl6eqpq1arasGGDevToobp162rSpEm6dOmSXnvtNd1xxx3avXt3iSFq6dKl8vPz05///Gf5+flp06ZNev7555Wenq6XXnrJZttz587pD3/4g/r27at+/fpp9erVGjdunJo2baoePXpIyj81N3LkSP3xj3/U008/rcuXL2vv3r3asWOHHnzwQYd9DoBpGQBMbcmSJYakIperRUZGGoMHD7a+3rx5syHJ2Lx5s7WtY8eOhiRj1qxZ1rasrCyjefPmRvXq1Y3s7Gyb99asWdNIT0+3bvvBBx8Ykow5c+ZY2wYPHmxERkZaXx87dsyQZAQHBxu///67tf3jjz82JBmffvqpta1p06ZGrVq1jIyMDGvbli1bDEk2fZaGr6+vzfEX1BEQEGCcOXPGZtuC4/3tt9+sbXv27DFcXFyMQYMGWdsKPvtjx45Z2y5evFho348//rjh4+NjXL582dpW8Fm//fbb1rasrCwjNDTUSEhIsLbde++9RpMmTew6VuBWwqkloJKYN2+e1q9fb7OUhZubmx5//HHraw8PDz3++OM6c+aMdu3aZbPtoEGD5O/vb339xz/+UWFhYfriiy+uu5/+/fsrKCjI+rpDhw6SpJ9++kmSdPLkSe3bt0+DBg2ymZTbsWNHNW3atEzHVpSEhASFhIRYX6empiopKUlDhgxR1apVre1xcXHq1q3bdY/t6pGojIwMnT17Vh06dNDFixf1448/2mzr5+dnM2fHw8NDbdq0sX4GklSlShX9/PPPRZ52A8AcGaDSaNOmjbp27WqzlEV4eLh8fX1t2ho0aCBJhe6XEh0dbfPaYrGofv36pbqvSu3atW1eF4Sac+fOSZL+85//SJLq169f6L1FtZXVtVd6Few3Jiam0LaNGjXS2bNndeHChWL7+/e//60+ffooMDBQAQEBCgkJsYaVtLQ0m21r1aoli8Vi0xYUFGT9DCRp3Lhx8vPzU5s2bRQdHa0RI0Zo27Zt9h0kUIkRZAA4RXFX+xiGcVPruN5cHnucP39eHTt21J49ezRlyhR9+umnWr9+vV588UVJKnQZemk+g0aNGik5OVkrV65U+/bt9eGHH6p9+/aaOHGiw+oGzIzJvgBsnDx5UhcuXLAZlTl06JAkFZrkevjwYZvXhmHoyJEjiouLu+E6IiMjJUlHjhwptK6oNkcp2G9ycnKhdT/++KOqVatWaMSqwJYtW/Tbb79pzZo1uvPOO63tx44du6GafH191b9/f/Xv31/Z2dnq27evpk6dqgkTJtyUS+iBiowRGQA2rly5ojfeeMP6Ojs7W2+88YZCQkLUqlUrm23ffvttZWRkWF+vXr1aqamp1itubkR4eLhiY2P19ttvKzMz09q+detW7du374b7L05YWJiaN2+uZcuW6fz589b2/fv365///Kd69uxZ7HsLRliuHlHJzs7W66+/XuZ6fvvtN5vXHh4eaty4sQzDUE5OTpn7BSoLRmQA2AgPD9eLL76o48ePq0GDBnr//feVlJSkhQsXFrq5XdWqVdW+fXsNHTpUp0+f1uzZs1W/fn099thjDqll2rRpuvfee3XHHXdo6NChOnfunObOnavY2FibcONoL730knr06KH4+HgNGzbMevl1YGCgJk2aVOz72rVrp6CgIA0ePFgjR46UxWLRO++8c0Ony+6++26FhobqjjvuUI0aNXTw4EHNnTtXvXr1sploDdyqGJEBYCMoKEhffPGFvv/+e40dO1YpKSmaO3dukeHk2WefVa9evTR9+nTNmTNHXbp00caNG+Xj4+OQWnr37q0VK1YoOztb48eP15o1a7R06VLFxMSU6ymVrl276quvvlJwcLCef/55vfzyy7r99tu1bdu2QpODrxYcHKzPPvtMYWFh+tvf/qaXX35Z3bp1K/Imd6X1+OOPKzMzU//4xz80YsQIffTRRxo5cqTefffdMvcJVCYW42bPrANQYXXq1Elnz57V/v37S9xuy5Ytuuuuu7Rq1Sr98Y9/vEnV/U/z5s0VEhJS5kvMHWXx4sV69NFHlZKSolq1ajm1FuBWxYgMgAorJydHV65csWnbsmWL9uzZo06dOjmnqKukpqbKYrHY3G8GwM3FHBkAFdYvv/yirl276qGHHlJ4eLh+/PFHLViwQKGhoXriiSecVtfp06e1evVqLViwQPHx8Q47lQbAfgQZABVWUFCQWrVqpTfffFO//vqrfH191atXL82YMUPBwcFOq+vgwYMaO3as2rRpo0WLFjmtDgDMkQEAACbGHBkAAGBaBBkAAGBalX6OTF5enk6ePCl/f/9CD2cDAAAVk2EYysjIUHh4uFxcih93qfRB5uTJk4qIiHB2GQAAoAyud5+mSh9kCm7hnZKSooCAACdXAwAASiM9PV0RERHXfRRHpQ8yBaeTAgICCDIAAJjM9aaFMNkXAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYFkEGAACYVqV/aGR5+TUjS1lXcuXv5S4/Tze5upT8UCsAAOB4BJkymrvpsJZt/4/1tZ+nm/y9Chb3a/7rpoCrfvb3dFeAt7vN9oQhAADsR5ApI0OSh5uLsq/kSZIys64oM+uKUtPK3idhCAAA+1gMwzCcXUR5Sk9PV2BgoNLS0hQQEODw/i/n5Crj8hVlXM7573//93N6EW0ZWbZt6ZevWMOQIxCGAACVQWm/vxmRuUFe7q7ycndViL9nmftwZBi62SND+T8ThgAAzkGQqQAIQ4QhAEDZEGQqCcIQYQgAbkUEGVjdymEooIh1hCEAqPgIMnCoChGGLl1Rdi5hCABuBQQZVDiEIcIQAJQWQQaV0q0ahgKKWUcYAlBZEWSAYhCGCEMAKj6CDFCOnB2G0i/l/0wYAlBZEWSACo4wRBgCUDyCDHALIAwRhoDKiiADoFScGYYKglBFC0P+nm5yIQwBTkWQAXDT3Gph6H+X1ROGgPJCkAFgKoQhwhBwNYIMgFuOs8JQ+iXb7QlDwI0jyABAGdxKYSjAJhQRhlCxEGQAwEkIQ4Qh3DiCDACYmDPC0P/aCENwPoIMANzibpUwdO1DWQlDlQNBBgBwwwhDhCFnIcgAACqEmx2GipxDRBgyHYIMAKDSuBXCUFHB51YOQwQZAACuQhgyVxgiyAAA4GA3Mwzl/+zcMHRPs3C1rRtc9s5vAEEGAIAKyExhqEl4IEEGAAA41s0KQ3G1Ah1YtX0IMgAAoFiOCEPlycXZBQAAAJQVQQYAAJgWQQYAAJiW04PML7/8ooceekjBwcHy9vZW06ZN9f3331vXG4ah559/XmFhYfL29lbXrl11+PBhJ1YMAAAqCqcGmXPnzumOO+6Qu7u7vvzySx04cECzZs1SUFCQdZuZM2fq1Vdf1YIFC7Rjxw75+vqqe/fuunz5shMrBwAAFYHFMAzDWTsfP368tm3bpn/9619FrjcMQ+Hh4XrmmWc0ZswYSVJaWppq1KihpUuX6oEHHrjuPtLT0xUYGKi0tDQFBAQ4tH4AAFA+Svv97dQRmU8++UStW7fW/fffr+rVq6tFixZatGiRdf2xY8d06tQpde3a1doWGBiotm3bavv27UX2mZWVpfT0dJsFAABUTk4NMj/99JPmz5+v6OhorVu3Tk8++aRGjhypZcuWSZJOnTolSapRo4bN+2rUqGFdd63p06crMDDQukRERJTvQQAAAKdxapDJy8tTy5YtNW3aNLVo0ULDhw/XY489pgULFpS5zwkTJigtLc26pKSkOLBiAABQkTg1yISFhalx48Y2bY0aNdKJEyckSaGhoZKk06dP22xz+vRp67preXp6KiAgwGYBAACVk1ODzB133KHk5GSbtkOHDikyMlKSFBUVpdDQUG3cuNG6Pj09XTt27FB8fPxNrRUAAFQ8Tn3W0ujRo9WuXTtNmzZN/fr1086dO7Vw4UItXLhQkmSxWDRq1Cj9/e9/V3R0tKKiovTcc88pPDxc9913nzNLBwAAFYBTg8xtt92mtWvXasKECZoyZYqioqI0e/ZsDRw40LrNX/7yF124cEHDhw/X+fPn1b59e3311Vfy8vJyYuUAAKAicOp9ZG4G7iMDAID5mOI+MgAAADeCIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEyLIAMAAEzLqUFm0qRJslgsNkvDhg2t6zt16lRo/RNPPOHEigEAQEXi5uwCmjRpog0bNlhfu7nZlvTYY49pypQp1tc+Pj43rTYAAFCxOT3IuLm5KTQ0tNj1Pj4+Ja4HAAC3LqfPkTl8+LDCw8NVt25dDRw4UCdOnLBZ/95776latWqKjY3VhAkTdPHiRSdVCgAAKhqnjsi0bdtWS5cuVUxMjFJTUzV58mR16NBB+/fvl7+/vx588EFFRkYqPDxce/fu1bhx45ScnKw1a9YU22dWVpaysrKsr9PT02/GoQAAACewGIZhOLuIAufPn1dkZKT+8Y9/aNiwYYXWb9q0SV26dNGRI0dUr169IvuYNGmSJk+eXKg9LS1NAQEBDq8ZAAA4Xnp6ugIDA6/7/e30U0tXq1Kliho0aKAjR44Uub5t27aSVOx6SZowYYLS0tKsS0pKSrnUCgAAnK9CBZnMzEwdPXpUYWFhRa5PSkqSpGLXS5Knp6cCAgJsFgAAUDk5dY7MmDFj1Lt3b0VGRurkyZOaOHGiXF1dNWDAAB09elTLly9Xz549FRwcrL1792r06NG68847FRcX58yyAQBABeHUIPPzzz9rwIAB+u233xQSEqL27dvru+++U0hIiC5fvqwNGzZo9uzZunDhgiIiIpSQkKC//e1vziwZAABUIBVqsm95KO1kIQAAUHGYcrIvAACAPQgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtOwOMnXq1NGUKVN04sSJ8qgHAACg1OwOMqNGjdKaNWtUt25ddevWTStXrlRWVlZ51AYAAFCiMgWZpKQk7dy5U40aNdL//d//KSwsTE899ZR2795dHjUCAAAUyWIYhnEjHeTk5Oj111/XuHHjlJOTo6ZNm2rkyJEaOnSoLBaLo+oss/T0dAUGBiotLU0BAQHOLgcAAJRCab+/yzzZNycnRx988IHuuecePfPMM2rdurXefPNNJSQk6Nlnn9XAgQOv28ekSZNksVhsloYNG1rXX758WSNGjFBwcLD8/PyUkJCg06dPl7VkAABQybjZ+4bdu3dryZIlWrFihVxcXDRo0CC98sorNgGkT58+uu2220rVX5MmTbRhw4b/FeT2v5JGjx6tzz//XKtWrVJgYKCeeuop9e3bV9u2bbO3bACoEHJzc5WTk+PsMgCnc3d3l6ur6w33Y3eQue2229StWzfNnz9f9913n9zd3QttExUVpQceeKB0Bbi5KTQ0tFB7WlqaFi9erOXLl6tz586SpCVLlqhRo0b67rvvdPvtt9tbOgA4jWEYOnXqlM6fP+/sUoAKo0qVKgoNDb2hqSh2B5mffvpJkZGRJW7j6+urJUuWlKq/w4cPKzw8XF5eXoqPj9f06dNVu3Zt7dq1Szk5Oeratat124YNG6p27dravn17sUEmKyvL5iqq9PT0UtUBAOWpIMRUr15dPj4+FWIOIeAshmHo4sWLOnPmjCQpLCyszH3ZHWTOnDmjU6dOqW3btjbtO3bskKurq1q3bl3qvtq2baulS5cqJiZGqampmjx5sjp06KD9+/fr1KlT8vDwUJUqVWzeU6NGDZ06darYPqdPn67JkyfbdUwAUJ5yc3OtISY4ONjZ5QAVgre3t6T8XFG9evUyn2aye7LviBEjlJKSUqj9l19+0YgRI+zqq0ePHrr//vsVFxen7t2764svvtD58+f1wQcf2FuW1YQJE5SWlmZdiqoVAG6mgjkxPj4+Tq4EqFgK/kzcyLwxu4PMgQMH1LJly0LtLVq00IEDB8pciJR/rqxBgwY6cuSIQkNDlZ2dXeh88unTp4ucU1PA09NTAQEBNgsAVAScTgJsOeLPhN1BxtPTs8hLoFNTU22uOCqLzMxMHT16VGFhYWrVqpXc3d21ceNG6/rk5GSdOHFC8fHxN7QfAABQOdgdZO6++27r6ZsC58+f17PPPqtu3brZ1deYMWO0detWHT9+XN9++6369OkjV1dXDRgwQIGBgRo2bJj+/Oc/a/Pmzdq1a5eGDh2q+Ph4rlgCAJTJ0qVLC829vFFbtmyRxWIp8xVp5VFTUYYMGaL77ruv3Pdzs9k9hPLyyy/rzjvvVGRkpFq0aCFJSkpKUo0aNfTOO+/Y1dfPP/+sAQMG6LffflNISIjat2+v7777TiEhIZKkV155RS4uLkpISFBWVpa6d++u119/3d6SAQAV2JAhQ3T+/Hl99NFH1rbjx48rKipKP/zwg5o3b+602m6G/v37q2fPnuW+nzlz5ujqm/l36tRJzZs31+zZs8t93+XJ7iBTs2ZN7d27V++995727Nkjb29vDR06VAMGDCjynjIlWblyZYnrvby8NG/ePM2bN8/eMgEAMAVvb2/rFTxFyc7OloeHxw3vJzAw8Ib7qIjK9IgCX19fDR8+XPPmzdPLL7+sQYMG2R1iAAAVW506dQr9a7158+aaNGmS9bXFYtGbb76pPn36yMfHR9HR0frkk0+s63NzczVs2DBFRUXJ29tbMTExmjNnjnX9pEmTtGzZMn388cfWR9Vs2bJFUVFRkvIvJLFYLOrUqZMkKTExUd26dVO1atUUGBiojh07Fnpg8fnz5/X444+rRo0a8vLyUmxsrD777LMij/HXX39V69at1adPH2VlZSkvL0/Tp0+31tusWTOtXr3a5j1ffPGFGjRoIG9vb9111106fvz4dT/Lkmq69tTSpEmT1Lx5c7355puKioqSl5fXdfsoeM/VZs+erTp16lhfX31qaciQIdq6davmzJlj/dxLcxwVUZln5x44cEAnTpxQdna2Tfs999xzw0UBQGVnGIYu5eTe9P16u7s6/OqpyZMna+bMmXrppZf02muvaeDAgfrPf/6jqlWrKi8vT7Vq1dKqVasUHBysb7/9VsOHD1dYWJj69eunMWPG6ODBg0pPT7feSLVq1arauXOn2rRpow0bNqhJkybWEYmMjAwNHjxYr732mgzD0KxZs9SzZ08dPnxY/v7+ysvLU48ePZSRkaF3331X9erV04EDB4q8R0lKSoq6deum22+/XYsXL5arq6umTp2qd999VwsWLFB0dLS+/vprPfTQQwoJCVHHjh2VkpKivn37asSIERo+fLi+//57PfPMMyV+PvbUVODIkSP68MMPtWbNGrm6upapj5LMmTNHhw4dUmxsrKZMmSJJ1mkdZlOmO/v26dNH+/btk8VisZ5vK/iDkZt78/9gAoDZXMrJVePn1930/R6Y0l0+Hjd2hem1hgwZogEDBkiSpk2bpldffVU7d+7UH/7wB7m7u9vcpDQqKkrbt2/XBx98oH79+snPz0/e3t7KysqyubVGwZdqcHCwTXvBI2sKLFy4UFWqVNHWrVv1//7f/9OGDRu0c+dOHTx4UA0aNJAk1a1bt1DNycnJ6tatm/r06aPZs2fLYrEoKytL06ZN04YNG6xXx9atW1fffPON3njjDXXs2FHz589XvXr1NGvWLElSTEyM9u3bpxdffLHYz6e0NV0tOztbb7/9tvVz+Oc//2l3HyUJDAyUh4eHfHx8SryliRnYfWrp6aefVlRUlM6cOSMfHx/9+9//1tdff63WrVtry5Yt5VAiAKAii4uLs/7s6+urgIAA663nJWnevHlq1aqVQkJC5Ofnp4ULF+rEiRNl2tfp06f12GOPKTo6WoGBgQoICFBmZqa1v6SkJNWqVcv6ZV+US5cuqUOHDurbt6/11IqUPwpy8eJFdevWTX5+ftbl7bff1tGjRyVJBw8eLHRn++vdEqQ0NV0rMjLSZoSkLH3cKuyO5du3b9emTZtUrVo1ubi4yMXFRe3bt9f06dM1cuRI/fDDD+VRJwBUKt7urjowpbtT9ltaLi4uNle5SEXfgfXaOZIWi0V5eXmS8i/qGDNmjGbNmqX4+Hj5+/vrpZde0o4dO8pQvTR48GD99ttvmjNnjiIjI+Xp6an4+HjrNIeSJs0W8PT0VNeuXfXZZ59p7NixqlmzpqT8e5lJ0ueff25tu/o9ZVWamq7l6+trVx+l/V1VRnYHmdzcXPn7+0uSqlWrppMnTyomJkaRkZFKTk52eIEAUBlZLBaHn+JxtJCQEKWmplpfp6en69ixY3b1sW3bNrVr105/+tOfrG0FoxsFPDw8Ck1LKJgTc237tm3b9Prrr1svV05JSdHZs2et6+Pi4vTzzz/r0KFDxY5euLi46J133tGDDz6ou+66S1u2bFF4eLgaN24sT09PnThxQh07dizyvY0aNbKZzCxJ3333XUkfQalqup7r9RESEqJTp07JMAzrCFNSUlKJfRb1uZuR3aeWYmNjtWfPHkn5D32cOXOmtm3bpilTptzQ+ToAQMXSuXNnvfPOO/rXv/6lffv2afDgwXZPLo2Ojtb333+vdevW6dChQ3ruueeUmJhos02dOnW0d+9eJScn6+zZs8rJyVH16tXl7e2tr776SqdPn7behDU6OlrvvPOODh48qB07dmjgwIE2oxUdO3bUnXfeqYSEBK1fv17Hjh3Tl19+qa+++spmn66urnrvvffUrFkzde7cWadOnZK/v7/GjBmj0aNHa9myZTp69Kh2796t1157TcuWLZMkPfHEEzp8+LDGjh2r5ORkLV++XEuXLi3xMyhtTTfSR6dOnfTrr79q5syZOnr0qObNm6cvv/yyxD7r1KmjHTt26Pjx4zp79qx1FM10DDt99dVXxocffmgYhmEcPnzYiImJMSwWi1GtWjVj48aN9nZX7tLS0gxJRlpamrNLAXCLunTpknHgwAHj0qVLzi7FLmlpaUb//v2NgIAAIyIiwli6dKnRrFkzY+LEidZtJBlr1661eV9gYKCxZMkSwzAM4/Lly8aQIUOMwMBAo0qVKsaTTz5pjB8/3mjWrJl1+zNnzhjdunUz/Pz8DEnG5s2bDcMwjEWLFhkRERGGi4uL0bFjR8MwDGP37t1G69atDS8vLyM6OtpYtWqVERkZabzyyivW/n777Tdj6NChRnBwsOHl5WXExsYan332mWEYhrFkyRIjMDDQum1OTo7Rt29fo1GjRsbp06eNvLw8Y/bs2UZMTIzh7u5uhISEGN27dze2bt1qfc+nn35q1K9f3/D09DQ6dOhgvPXWW4Yk49y5c8V+lvbUNHHiRJvPpzR9GIZhzJ8/34iIiDB8fX2NQYMGGVOnTjUiIyOt6wcPHmzce++91tfJycnG7bffbnh7exuSjGPHjhVbf3kp6c9Gab+/LYZxzUm1Mvj9998VFBRUIR+Ilp6ersDAQKWlpfEASQBOcfnyZR07dszmniAASv6zUdrvb7tOLeXk5MjNzU379++3aa9atWqFDDEAAKBysyvIuLu7q3bt2pVichAAADA/uyf7/vWvf9Wzzz6r33//vTzqAQAAKDW7r/2bO3eujhw5ovDwcEVGRha61v3aZ14AAACUF7uDTMEDpwAAAJzN7iAzceLE8qgDAADAbnbPkQEAAKgo7B6RcXFxKfFSa65oAgAAN4vdQWbt2rU2r3NycvTDDz9o2bJlNo9qBwAAKG92n1q69957bZY//vGPmjp1qmbOnFnoQVoAAEjS8ePHZbFYrvsgwxs1adIkNW/e3K73XLx4UQkJCQoICJDFYtH58+fLpbay6tSpk0aNGlXm99epU0ezZ892WD1FuVm/36I4bI7M7bffro0bNzqqOwCAk93oF+jVIiIilJqaqtjYWIf0V5wxY8bY/V20bNky/etf/9K3336r1NRUBQYG3nAdjvzsblRiYqKGDx9ervu49ve7ZcuWmxYKHfIM+UuXLunVV19VzZo1HdEdAMAkDMNQbm6u3NxK/jpxdXVVaGhoudfj5+cnPz8/u95z9OhRNWrUqNxDlrOEhISUuD4nJ0fu7u43tI+b9fstit0jMkFBQapatap1CQoKkr+/v9566y299NJL5VEjAOAmGzJkiLZu3ao5c+bIYrHIYrHo+PHj1n9pf/nll2rVqpU8PT31zTffKCsrSyNHjlT16tXl5eWl9u3bKzEx0drftacecnNzNWzYMEVFRcnb21sxMTGaM2dOoRruu+8+vfzyywoLC1NwcLBGjBihnJycYuu+9tTS9fro1KmTZs2apa+//loWi0WdOnWSJGVlZWnMmDGqWbOmfH191bZtW23ZssVmX9u2bVOnTp3k4+OjoKAgde/eXefOnSv2s5Ok/fv3q0ePHvLz81ONGjX08MMP6+zZs9Y+L1y4oEGDBsnPz09hYWGaNWtWqX5fn376qW677TZ5eXmpWrVq6tOnj3XdtaeWLBaL5s+fr3vuuUe+vr6aOnXqdfuwWCz66KOPbPZZpUoVLV26VJLt7/f48eO66667JMn6QOkhQ4aU6jjKwu4RmVdeecXmqiUXFxeFhISobdu2CgoKcmhxAFBpGYaUc/Hm79fdRyrFQ37nzJmjQ4cOKTY2VlOmTJGU/y/7gi/k8ePH6+WXX1bdunUVFBSkv/zlL/rwww+1bNkyRUZGaubMmerevbuOHDmiqlWrFuo/Ly9PtWrV0qpVqxQcHKxvv/1Ww4cPV1hYmPr162fdbvPmzQoLC9PmzZt15MgR9e/fX82bN9djjz1W6kMuqY81a9Zo/Pjx2r9/v9asWSMPDw9J0lNPPaUDBw5o5cqVCg8P19q1a/WHP/xB+/btU3R0tJKSktSlSxc98sgjmjNnjtzc3LR582bl5uYW+9mdP39enTt31qOPPqpXXnlFly5d0rhx49SvXz9t2rRJkjR27Fht3bpVH3/8sapXr65nn31Wu3fvLnHez+eff64+ffror3/9q95++21lZ2friy++KPEzmTRpkmbMmKHZs2fLzc2tTH0UJyIiQh9++KESEhKUnJysgIAAeXt7l6mv0rA7yJRnqgKAW0bORWla+M3f77MnJQ/f624WGBgoDw8P+fj4FHnKYMqUKerWrZuk/FGE+fPna+nSperRo4ckadGiRVq/fr0WL16ssWPHFnq/u7u7zZWuUVFR2r59uz744AObIBMUFKS5c+fK1dVVDRs2VK9evbRx40a7gkxJfVStWlU+Pj7y8PCwHueJEye0ZMkSnThxQuHh+b+jMWPG6KuvvtKSJUs0bdo0zZw5U61bt9brr79u3U+TJk2sPxf12c2dO1ctWrTQtGnTrG1vvfWWIiIidOjQIYWHh2vx4sV699131aVLF0n583dq1apV4vFNnTpVDzzwgM3n2axZsxLf8+CDD2ro0KHW1w888IDdfRTH1dXVGl6rV6+uKlWqlKmf0rI7yCxZskR+fn66//77bdpXrVqlixcvavDgwQ4rDgBQMbVu3dr689GjR5WTk6M77rjD2ubu7q42bdro4MGDxfYxb948vfXWWzpx4oQuXbqk7OzsQiMPTZo0kaurq/V1WFiY9u3bZ1et9vaxb98+5ebmqkGDBjbtWVlZCg4OliQlJSUV+h68nj179mjz5s1FzuE5evSo9TNo27attb1q1aqKiYkpsd+kpCS7gp1k+/srax8Vhd1BZvr06XrjjTcKtVevXl3Dhw8nyABAabj75I+OOGO/DnDtA4PttXLlSo0ZM0azZs1SfHy8/P399dJLL2nHjh022107CdVisSgvL8+ufdnbR2ZmplxdXbVr1y6bACTJGkLKcqokMzNTvXv31osvvlhoXVhYmI4cOWJ3n2Wt5drf3/X6sFgsMgzDpq2kuUo3k92TfU+cOKGoqKhC7ZGRkTpx4oRDigKASs9iyT/Fc7OXUsyPKeDh4VGqu7XXq1dPHh4e2rZtm7UtJydHiYmJaty4cZHv2bZtm9q1a6c//elPatGiherXr6+jR4+Wurby1KJFC+Xm5urMmTOqX7++zVJwqiguLq7Ey7yL+uxatmypf//736pTp06hfn19fVWvXj25u7vbhLlz587p0KFDJdZ7vVpK43p9hISEKDU11fr68OHDunix+DleBXONbsbd/u0OMtWrV9fevXsLte/Zs8c65AYAML86depox44dOn78uM6ePVvsKIavr6+efPJJjR07Vl999ZUOHDigxx57TBcvXtSwYcOKfE90dLS+//57rVu3TocOHdJzzz1nc5WTMzVo0EADBw7UoEGDtGbNGh07dkw7d+7U9OnT9fnnn0uSJkyYoMTERP3pT3/S3r179eOPP2r+/PnWK5CK+uxGjBih33//XQMGDFBiYqKOHj2qdevWaejQocrNzZWfn5+GDRumsWPHatOmTdq/f7+GDBkiF5eSv6onTpyoFStWaOLEiTp48KD27dtX5KjPjfTRuXNnzZ07Vz/88IO+//57PfHEEyVesh0ZGSmLxaLPPvtMv/76qzIzM+2qxx52B5kBAwZo5MiR1tnZubm52rRpk55++mk98MAD5VEjAMAJxowZI1dXVzVu3FghISEljrrPmDFDCQkJevjhh9WyZUsdOXJE69atK/Zq1scff1x9+/ZV//791bZtW/3222/605/+VF6HYrclS5Zo0KBBeuaZZxQTE6P77rtPiYmJql27tqT8sPPPf/5Te/bsUZs2bRQfH6+PP/7Yej+doj678PBwbdu2Tbm5ubr77rvVtGlTjRo1SlWqVLGGlZdeekkdOnRQ79691bVrV7Vv316tWrUqsdZOnTpp1apV+uSTT9S8eXN17txZO3futOt4r9fHrFmzFBERoQ4dOujBBx/UmDFj5ONT/GnKmjVravLkyRo/frxq1Kihp556yq567GExrj3pdR3Z2dl6+OGHtWrVKusvLC8vT4MGDdKCBQusw0kVRXp6ugIDA5WWlqaAgABnlwPgFnT58mUdO3ZMUVFR8vLycnY5TpGcnKyGDRvq8OHDql+/vrPLQQVR0p+N0n5/2z3Z18PDQ++//77+/ve/KykpSd7e3mratKkiIyPtPwIAQKX3+++/a/Xq1QoICFBERISzy0ElU+ZHFERHRys6OtqRtQAAKqFhw4Zp165dmj9/vjw9PZ1dDioZu4NMQkKC2rRpo3Hjxtm0z5w5U4mJiVq1apXDigMAmN/atWudXQIqMbsn+3799dfq2bNnofYePXro66+/dkhRAAAApWF3kMnMzCxyQq+7u7vS09MdUhQAVEZ2XlsBVHqO+DNhd5Bp2rSp3n///ULtK1euLPbGRwBwKyu430ZJNxADbkUFfyZKuifN9dg9R+a5555T3759dfToUXXu3FmStHHjRi1fvlyrV68ucyEAUFm5urqqSpUqOnPmjCTJx8dHFjvusAtUNoZh6OLFizpz5oyqVKlS6FEQ9rA7yPTu3VsfffSRpk2bptWrV8vb21vNmjXTpk2binxUOwBA1lvbF4QZAFKVKlWKfLq6Pey+Id610tPTtWLFCi1evFi7du26Kc9VsAc3xANQkeTm5laYh+0BzuTu7l7iSEy53RCvwNdff63Fixfrww8/VHh4uPr27at58+aVtTsAuCW4urre0DA6AFt2BZlTp05p6dKlWrx4sdLT09WvXz9lZWXpo48+YqIvAAC46Up91VLv3r0VExOjvXv3avbs2Tp58qRee+218qwNAACgRKUekfnyyy81cuRIPfnkkzyaAAAAVAilHpH55ptvlJGRoVatWqlt27aaO3euzp49W561AQAAlKjUQeb222/XokWLlJqaqscff1wrV65UeHi48vLytH79emVkZNxQITNmzJDFYtGoUaOsbZ06dZLFYrFZnnjiiRvaDwAAqDzsvrOvr6+vHnnkEX3zzTfat2+fnnnmGc2YMUPVq1fXPffcU6YiEhMT9cYbbyguLq7Quscee0ypqanWZebMmWXaBwAAqHzsDjJXi4mJ0cyZM/Xzzz9rxYoVZeojMzNTAwcO1KJFixQUFFRovY+Pj0JDQ60L94IBAAAFbijIFHB1ddV9992nTz75xO73jhgxQr169VLXrl2LXP/ee++pWrVqio2N1YQJE677rJKsrCylp6fbLAAAoHIq8w3xHGHlypXavXu3EhMTi1z/4IMPKjIyUuHh4dq7d6/GjRun5ORkrVmzptg+p0+frsmTJ5dXyQAAoAK54UcUlFVKSopat26t9evXW+fGdOrUSc2bN9fs2bOLfM+mTZvUpUsXHTlyRPXq1Stym6ysLGVlZVlfp6enKyIigkcUAABgIuX+iIIbtWvXLp05c0YtW7a0tuXm5urrr7/W3LlzlZWVVeg23m3btpWkEoOMp6enPD09y69wAABQYTgtyHTp0kX79u2zaRs6dKgaNmyocePGFfkskqSkJElSWFjYzSgRAABUcE4LMv7+/oqNjbVp8/X1VXBwsGJjY3X06FEtX75cPXv2VHBwsPbu3avRo0frzjvvLPIybQAAcOtx6mTfknh4eGjDhg2aPXu2Lly4oIiICCUkJOhvf/ubs0sDAAAVhNMm+94spZ0sBAAAKo7Sfn875D4yAAAAzkCQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAApkWQAQAAplVhgsyMGTNksVg0atQoa9vly5c1YsQIBQcHy8/PTwkJCTp9+rTzigQAABVKhQgyiYmJeuONNxQXF2fTPnr0aH366adatWqVtm7dqpMnT6pv375OqhIAAFQ0Tg8ymZmZGjhwoBYtWqSgoCBre1pamhYvXqx//OMf6ty5s1q1aqUlS5bo22+/1XfffefEigEAQEXh9CAzYsQI9erVS127drVp37Vrl3JycmzaGzZsqNq1a2v79u3F9peVlaX09HSbBQAAVE5uztz5ypUrtXv3biUmJhZad+rUKXl4eKhKlSo27TVq1NCpU6eK7XP69OmaPHmyo0sFAAAVkNNGZFJSUvT000/rvffek5eXl8P6nTBhgtLS0qxLSkqKw/oGAAAVi9OCzK5du3TmzBm1bNlSbm5ucnNz09atW/Xqq6/Kzc1NNWrUUHZ2ts6fP2/zvtOnTys0NLTYfj09PRUQEGCzAACAyslpp5a6dOmiffv22bQNHTpUDRs21Lhx4xQRESF3d3dt3LhRCQkJkqTk5GSdOHFC8fHxzigZAABUME4LMv7+/oqNjbVp8/X1VXBwsLV92LBh+vOf/6yqVasqICBA//d//6f4+HjdfvvtzigZAABUME6d7Hs9r7zyilxcXJSQkKCsrCx1795dr7/+urPLAgAAFYTFMAzD2UWUp/T0dAUGBiotLY35MgAAmERpv7+dfh8ZAACAsiLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA0yLIAAAA03JqkJk/f77i4uIUEBCggIAAxcfH68svv7Su79SpkywWi83yxBNPOLFiAABQkbg5c+e1atXSjBkzFB0dLcMwtGzZMt1777364Ycf1KRJE0nSY489pilTpljf4+Pj46xyAQBABePUINO7d2+b11OnTtX8+fP13XffWYOMj4+PQkNDnVEeAACo4CrMHJnc3FytXLlSFy5cUHx8vLX9vffeU7Vq1RQbG6sJEybo4sWLTqwSAABUJE4dkZGkffv2KT4+XpcvX5afn5/Wrl2rxo0bS5IefPBBRUZGKjw8XHv37tW4ceOUnJysNWvWFNtfVlaWsrKyrK/T09PL/RgAAIBzWAzDMJxZQHZ2tk6cOKG0tDStXr1ab775prZu3WoNM1fbtGmTunTpoiNHjqhevXpF9jdp0iRNnjy5UHtaWpoCAgIcV3jmr9KVS5KHn+ThK7l6SBaL4/oHAOAWlp6ersDAwOt+fzs9yFyra9euqlevnt54441C6y5cuCA/Pz999dVX6t69e5HvL2pEJiIiwvFB5vMxUuKi/712ccsPNB5+krvP/3728L1q8Svh5yLe4+4ruVSYs38AANw0pQ0yTj+1dK28vDybIHK1pKQkSVJYWFix7/f09JSnp2d5lFaYm5d05XL+z3lXpMtp+YsjWUNREcHIvbQhydd2YfQIAFBJODXITJgwQT169FDt2rWVkZGh5cuXa8uWLVq3bp2OHj2q5cuXq2fPngoODtbevXs1evRo3XnnnYqLi3Nm2fl6vZy/5F6Rci5I2QVL5jU/XyyivajtrlqXc0Ey8vL3k3Mxf7nwq+Nqv3r0qNjA41eKwHTVa3cfRo8AADedU4PMmTNnNGjQIKWmpiowMFBxcXFat26dunXrppSUFG3YsEGzZ8/WhQsXFBERoYSEBP3tb39zZsmFubpJroGSV6Dj+jSM/JGeEgPPtcGouJB01evc/450ldvokW/h0R97RowKvd9PcvNwbI0AgEqlws2RcbTSnmO7JeTmFB75KVVIuk5oUjn+L+Tifp0RI5/SjywV/OzmzegRAFRwpp0jg3Lk6i55V8lfHMUwpJxLJYehnJJGjIobPcrO7z8vR7p8Pn9xpNKcLisxMBWxnau7Y2sEAFwXQQY3xmL575e8j6QQx/V77ehRacJPzsXrb1cg578B64LjSparR+F5Q/bMRSrq6jV3HyZmA0AJCDKomMpj9CgvL//ePzYhpxThp8jAVMToUW62dClbunTOcTXLcv35RnZf7u/L6BGASoMgg1uHi8v/vshV3XH9XskuYb5RSVevlRCacgqGioz/tmeWWILdrh09Kk34ud7l/u7ejB4BuOkIMsCNcvPIX7yDHNdnkaNHpRkxKuly/8z8K9akchw9KuK+RXbNRSoiMLny1xSA4vE3BFARlefoUVH3LbruXKQSrlyzGT3KyF8cydWzFEHIzsv93bwYPQIqCYIMcCtx85Dcqko+VR3XZ15e4XlD1716rRRzkayjR1nSpSzp0u+Oq9niUvR9i647elTC5f7uvoweAU7AnzoAN8bFRfL0y19UwzF9Gkb+6a8Sb/ZYhsv9cy7+t/+88hk9cvMqYu5QKS7dLykwMXoElIggA6DisVgkN8/8xaGjR7lXjR6V9uq161zun5UpGbn5/V+5nL9c/M1xNVtcSnFarbir10oYZXJxdVyNgBMRZADcOlxcJU///MVRbEaPrheG7Ljc/8ql//afJ2Wl5y+O5OatQvctKs2k7JICk5sno0e46QgyAHAjynP0qKj7FpU6MBUVlDL+90DaK5fyF4eOHrkWE4R8ig9G1w1MjB6hZAQZAKiIXFwlr4D8xVEMQ7qSVXQAum5gKuFyf+voUa6UlZa/OJKbdylHjOyYh+TqwehRJUGQAYBbhcUiuXvlL77Bjuu3YPSoNCNGpbnCreB1odGjs46r2cXtf1eb2Xuvo+K2cfflgbROQJABANyYchs9uly2K9dKutz/yuX8/vOuSJfT8hdHci/mNFqhq9dKOSmb0aPrIsgAACoeiyX/sRfu3pJvNcf1m3vlOvc0suNeR1dfvVYwepRzMX+58Kvjai4YPSrNpOwSA9M121WS0SOCDADg1uHqJrkGSl6BjuvTZvSoDHfHLi405Wbl919uo0cF4aYM9zq6NjD5BOf34wQEGQAAbkS5jR7lFB75sedeR4Uu9//vOhn5/ef89xTcBQfU2vNlqc1jDujIfgQZAAAqIld3ybtK/uIohiHllPBA2kKBqTSh6WL+qIyTEGQAALhVWCz/PZXkIynEcf0ahuP6slPlmOkDAACcx4lXVRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAaRFkAACAabk5u4DyZvz30eLp6elOrgQAAJRWwfd2wfd4cSp9kMnIyJAkRUREOLkSAABgr4yMDAUGBha73mJcL+qYXF5enk6ePCl/f39ZLBaH9Zuenq6IiAilpKQoICDAYf1WJJX9GCv78UmV/xg5PvOr7MfI8ZWdYRjKyMhQeHi4XFyKnwlT6UdkXFxcVKtWrXLrPyAgoFL+z3m1yn6Mlf34pMp/jByf+VX2Y+T4yqakkZgCTPYFAACmRZABAACmRZApI09PT02cOFGenp7OLqXcVPZjrOzHJ1X+Y+T4zK+yHyPHV/4q/WRfAABQeTEiAwAATIsgAwAATIsgAwAATIsgAwAATIsgY6f58+crLi7OevOf+Ph4ffnll84uq9zMmDFDFotFo0aNcnYpDjNp0iRZLBabpWHDhs4uy6F++eUXPfTQQwoODpa3t7eaNm2q77//3tllOUydOnUK/Q4tFotGjBjh7NIcIjc3V88995yioqLk7e2tevXq6YUXXrjuM2fMJCMjQ6NGjVJkZKS8vb3Vrl07JSYmOrusMvv666/Vu3dvhYeHy2Kx6KOPPrJZbxiGnn/+eYWFhcnb21tdu3bV4cOHnVNsGVzv+NasWaO7775bwcHBslgsSkpKumm1EWTsVKtWLc2YMUO7du3S999/r86dO+vee+/Vv//9b2eX5nCJiYl64403FBcX5+xSHK5JkyZKTU21Lt98842zS3KYc+fO6Y477pC7u7u+/PJLHThwQLNmzVJQUJCzS3OYxMREm9/f+vXrJUn333+/kytzjBdffFHz58/X3LlzdfDgQb344ouaOXOmXnvtNWeX5jCPPvqo1q9fr3feeUf79u3T3Xffra5du+qXX35xdmllcuHCBTVr1kzz5s0rcv3MmTP16quvasGCBdqxY4d8fX3VvXt3Xb58+SZXWjbXO74LFy6offv2evHFF29yZZIM3LCgoCDjzTffdHYZDpWRkWFER0cb69evNzp27Gg8/fTTzi7JYSZOnGg0a9bM2WWUm3Hjxhnt27d3dhk31dNPP23Uq1fPyMvLc3YpDtGrVy/jkUcesWnr27evMXDgQCdV5FgXL140XF1djc8++8ymvWXLlsZf//pXJ1XlOJKMtWvXWl/n5eUZoaGhxksvvWRtO3/+vOHp6WmsWLHCCRXemGuP72rHjh0zJBk//PDDTauHEZkbkJubq5UrV+rChQuKj493djkONWLECPXq1Utdu3Z1dinl4vDhwwoPD1fdunU1cOBAnThxwtklOcwnn3yi1q1b6/7771f16tXVokULLVq0yNlllZvs7Gy9++67euSRRxz6YFhnateunTZu3KhDhw5Jkvbs2aNvvvlGPXr0cHJljnHlyhXl5ubKy8vLpt3b27tSjY4WOHbsmE6dOmXz92lgYKDatm2r7du3O7GyyqHSPzSyPOzbt0/x8fG6fPmy/Pz8tHbtWjVu3NjZZTnMypUrtXv3blOfry5J27ZttXTpUsXExCg1NVWTJ09Whw4dtH//fvn7+zu7vBv2008/af78+frzn/+sZ599VomJiRo5cqQ8PDw0ePBgZ5fncB999JHOnz+vIUOGOLsUhxk/frzS09PVsGFDubq6Kjc3V1OnTtXAgQOdXZpD+Pv7Kz4+Xi+88IIaNWqkGjVqaMWKFdq+fbvq16/v7PIc7tSpU5KkGjVq2LTXqFHDug5lR5Apg5iYGCUlJSktLU2rV6/W4MGDtXXr1koRZlJSUvT0009r/fr1hf61VFlc/a/auLg4tW3bVpGRkfrggw80bNgwJ1bmGHl5eWrdurWmTZsmSWrRooX279+vBQsWVMogs3jxYvXo0UPh4eHOLsVhPvjgA7333ntavny5mjRpoqSkJI0aNUrh4eGV5nf4zjvv6JFHHlHNmjXl6uqqli1basCAAdq1a5ezS4PJcGqpDDw8PFS/fn21atVK06dPV7NmzTRnzhxnl+UQu3bt0pkzZ9SyZUu5ubnJzc1NW7du1auvvio3Nzfl5uY6u0SHq1Kliho0aKAjR444uxSHCAsLKxSqGzVqVKlOnxX4z3/+ow0bNujRRx91dikONXbsWI0fP14PPPCAmjZtqocfflijR4/W9OnTnV2aw9SrV09bt25VZmamUlJStHPnTuXk5Khu3brOLs3hQkNDJUmnT5+2aT99+rR1HcqOIOMAeXl5ysrKcnYZDtGlSxft27dPSUlJ1qV169YaOHCgkpKS5Orq6uwSHS4zM1NHjx5VWFiYs0txiDvuuEPJyck2bYcOHVJkZKSTKio/S5YsUfXq1dWrVy9nl+JQFy9elIuL7V/Prq6uysvLc1JF5cfX11dhYWE6d+6c1q1bp3vvvdfZJTlcVFSUQkNDtXHjRmtbenq6duzYUenmVzoDp5bsNGHCBPXo0UO1a9dWRkaGli9fri1btmjdunXOLs0h/P39FRsba9Pm6+ur4ODgQu1mNWbMGPXu3VuRkZE6efKkJk6cKFdXVw0YMMDZpTnE6NGj1a5dO02bNk39+vXTzp07tXDhQi1cuNDZpTlUXl6elixZosGDB8vNrXL9Vda7d29NnTpVtWvXVpMmTfTDDz/oH//4hx555BFnl+Yw69atk2EYiomJ0ZEjRzR27Fg1bNhQQ4cOdXZpZZKZmWkzqnvs2DElJSWpatWqql27tkaNGqW///3vio6OVlRUlJ577jmFh4frvvvuc17Rdrje8f3+++86ceKETp48KUnWf0yFhoaW/6jTTbs+qpJ45JFHjMjISMPDw8MICQkxunTpYvzzn/90dlnlqrJdft2/f38jLCzM8PDwMGrWrGn079/fOHLkiLPLcqhPP/3UiI2NNTw9PY2GDRsaCxcudHZJDrdu3TpDkpGcnOzsUhwuPT3dePrpp43atWsbXl5eRt26dY2//vWvRlZWlrNLc5j333/fqFu3ruHh4WGEhoYaI0aMMM6fP+/sssps8+bNhqRCy+DBgw3DyL8E+7nnnjNq1KhheHp6Gl26dDHV/7vXO74lS5YUuX7ixInlXpvFMCrRrSIBAMAthTkyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAADAtAgyAJxmyJAhN/0W7UuXLlWVKlVu6j4BlB+CDAAAMC2CDIAKoVOnTho5cqT+8pe/qGrVqgoNDdWkSZNstrFYLJo/f7569Oghb29v1a1bV6tXr7au37JliywWi86fP29tS0pKksVi0fHjx7VlyxYNHTpUaWlpslgsslgshfYBwFwIMgAqjGXLlsnX11c7duzQzJkzNWXKFK1fv95mm+eee04JCQnas2ePBg4cqAceeEAHDx4sVf/t2rXT7NmzFRAQoNTUVKWmpmrMmDHlcSgAbhKCDIAKIy4uThMnTlR0dLQGDRqk1q1ba+PGjTbb3H///Xr00UfVoEEDvfDCC2rdurVee+21UvXv4eGhwMBAWSwWhYaGKjQ0VH5+fuVxKABuEoIMgAojLi7O5nVYWJjOnDlj0xYfH1/odWlHZABUPgQZABWGu7u7zWuLxaK8vLxSv9/FJf+vNMMwrG05OTmOKQ5AhUSQAWAq3333XaHXjRo1kiSFhIRIklJTU63rk5KSbLb38PBQbm5u+RYJ4KYhyAAwlVWrVumtt97SoUOHNHHiRO3cuVNPPfWUJKl+/fqKiIjQpEmTdPjwYX3++eeaNWuWzfvr1KmjzMxMbdy4UWfPntXFixedcRgAHIQgA8BUJk+erJUrVyouLk5vv/22VqxYocaNG0vKPzW1YsUK/fjjj4qLi9OLL76ov//97zbvb9eunZ544gn1799fISEhmjlzpjMOA4CDWIyrTyYDQAVmsVi0du3am343YAAVFyMyAADAtAgyAADAtNycXQAAlBZnwgFcixEZAABgWgQZAABgWgQZAABgWgQZAABgWgQZAABgWgQZAABgWgQZAABgWgQZAABgWgQZAABgWv8fC4GmmP363gIAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Infected circuit 1\n",
      "Input:0\n",
      "{'0': 714, '1': 286}\n",
      "{'0000': 729, '0001': 271}\n",
      "diff=-15\n",
      "Input:1\n",
      "{'0': 670, '1': 330}\n",
      "{'0000': 660, '0001': 340}\n",
      "diff=10\n",
      "Input:2\n",
      "{'0': 703, '1': 297}\n",
      "{'0000': 678, '0001': 322}\n",
      "diff=25\n",
      "Input:3\n",
      "{'0': 633, '1': 367}\n",
      "{'0000': 654, '0001': 346}\n",
      "diff=-21\n",
      "Input:4\n",
      "{'0': 692, '1': 308}\n",
      "{'0000': 723, '0001': 277}\n",
      "diff=-31\n",
      "Input:5\n",
      "{'0': 647, '1': 353}\n",
      "{'0000': 653, '0001': 347}\n",
      "diff=-6\n",
      "Input:6\n",
      "{'0': 724, '1': 276}\n",
      "{'0000': 718, '0001': 282}\n",
      "diff=6\n",
      "Input:7\n",
      "{'0': 679, '1': 321}\n",
      "{'0000': 661, '0001': 339}\n",
      "diff=18\n",
      "Input:8\n",
      "{'0': 713, '1': 287}\n",
      "{'0000': 680, '0001': 320}\n",
      "diff=33\n",
      "Input:9\n",
      "{'0': 663, '1': 337}\n",
      "{'0000': 675, '0001': 325}\n",
      "diff=-12\n",
      "Input:10\n",
      "{'0': 697, '1': 303}\n",
      "{'0000': 697, '0001': 303}\n",
      "diff=0\n",
      "Input:11\n",
      "{'0': 363, '1': 637}\n",
      "{'0000': 373, '0001': 627}\n",
      "diff=10\n",
      "Input:12\n",
      "{'0': 408, '1': 592}\n",
      "{'0000': 376, '0001': 624}\n",
      "diff=-32\n",
      "Input:13\n",
      "{'0': 338, '1': 662}\n",
      "{'0000': 344, '0001': 656}\n",
      "diff=6\n",
      "Input:14\n",
      "{'0': 397, '1': 603}\n",
      "{'0000': 386, '0001': 614}\n",
      "diff=-11\n",
      "Input:15\n",
      "{'0': 348, '1': 652}\n",
      "{'0000': 346, '0001': 654}\n",
      "diff=-2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Infected circuit 2\n",
      "Input:0\n",
      "{'0': 708, '1': 292}\n",
      "{'0000': 742, '0001': 258}\n",
      "diff=-34\n",
      "Input:1\n",
      "{'0': 660, '1': 340}\n",
      "{'0000': 646, '0001': 354}\n",
      "diff=14\n",
      "Input:2\n",
      "{'0': 726, '1': 274}\n",
      "{'0000': 713, '0001': 287}\n",
      "diff=13\n",
      "Input:3\n",
      "{'0': 633, '1': 367}\n",
      "{'0000': 671, '0001': 329}\n",
      "diff=-38\n",
      "Input:4\n",
      "{'0': 740, '1': 260}\n",
      "{'0000': 701, '0001': 299}\n",
      "diff=39\n",
      "Input:5\n",
      "{'0': 670, '1': 330}\n",
      "{'0000': 639, '0001': 361}\n",
      "diff=31\n",
      "Input:6\n",
      "{'0': 718, '1': 282}\n",
      "{'0000': 715, '0001': 285}\n",
      "diff=3\n",
      "Input:7\n",
      "{'0': 664, '1': 336}\n",
      "{'0000': 635, '0001': 365}\n",
      "diff=29\n",
      "Input:8\n",
      "{'0': 718, '1': 282}\n",
      "{'0000': 715, '0001': 285}\n",
      "diff=3\n",
      "Input:9\n",
      "{'0': 668, '1': 332}\n",
      "{'0000': 662, '0001': 338}\n",
      "diff=6\n",
      "Input:10\n",
      "{'0': 712, '1': 288}\n",
      "{'0000': 704, '0001': 296}\n",
      "diff=8\n",
      "Input:11\n",
      "{'0': 362, '1': 638}\n",
      "{'0000': 356, '0001': 644}\n",
      "diff=-6\n",
      "Input:12\n",
      "{'0': 368, '1': 632}\n",
      "{'0000': 408, '0001': 592}\n",
      "diff=40\n",
      "Input:13\n",
      "{'0': 368, '1': 632}\n",
      "{'0000': 320, '0001': 680}\n",
      "diff=-48\n",
      "Input:14\n",
      "{'0': 377, '1': 623}\n",
      "{'0000': 360, '0001': 640}\n",
      "diff=-17\n",
      "Input:15\n",
      "{'0': 368, '1': 632}\n",
      "{'0000': 348, '0001': 652}\n",
      "diff=-20\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Infected circuit 3\n",
      "Input:0\n",
      "{'0': 725, '1': 275}\n",
      "{'0000': 701, '0001': 299}\n",
      "diff=24\n",
      "Input:1\n",
      "{'0': 636, '1': 364}\n",
      "{'0000': 676, '0001': 324}\n",
      "diff=-40\n",
      "Input:2\n",
      "{'0': 714, '1': 286}\n",
      "{'0000': 687, '0001': 313}\n",
      "diff=27\n",
      "Input:3\n",
      "{'0': 630, '1': 370}\n",
      "{'0000': 662, '0001': 338}\n",
      "diff=-32\n",
      "Input:4\n",
      "{'0': 680, '1': 320}\n",
      "{'0000': 698, '0001': 302}\n",
      "diff=-18\n",
      "Input:5\n",
      "{'0': 650, '1': 350}\n",
      "{'0000': 640, '0001': 360}\n",
      "diff=10\n",
      "Input:6\n",
      "{'0': 767, '1': 233}\n",
      "{'0000': 734, '0001': 266}\n",
      "diff=33\n",
      "Input:7\n",
      "{'0': 667, '1': 333}\n",
      "{'0000': 686, '0001': 314}\n",
      "diff=-19\n",
      "Input:8\n",
      "{'0': 718, '1': 282}\n",
      "{'0000': 713, '0001': 287}\n",
      "diff=5\n",
      "Input:9\n",
      "{'0': 373, '1': 627}\n",
      "{'0000': 677, '0001': 323}\n",
      "Input:10\n",
      "{'0': 711, '1': 289}\n",
      "{'0000': 716, '0001': 284}\n",
      "diff=-5\n",
      "Input:11\n",
      "{'0': 619, '1': 381}\n",
      "{'0000': 370, '0001': 630}\n",
      "Input:12\n",
      "{'0': 406, '1': 594}\n",
      "{'0000': 389, '0001': 611}\n",
      "diff=-17\n",
      "Input:13\n",
      "{'0': 344, '1': 656}\n",
      "{'0000': 362, '0001': 638}\n",
      "diff=18\n",
      "Input:14\n",
      "{'0': 394, '1': 606}\n",
      "{'0000': 394, '0001': 606}\n",
      "diff=0\n",
      "Input:15\n",
      "{'0': 342, '1': 658}\n",
      "{'0000': 378, '0001': 622}\n",
      "diff=36\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Infected circuit 4\n",
      "Input:0\n",
      "{'0': 698, '1': 302}\n",
      "{'0000': 713, '0001': 287}\n",
      "diff=-15\n",
      "Input:1\n",
      "{'0': 660, '1': 340}\n",
      "{'0000': 657, '0001': 343}\n",
      "diff=3\n",
      "Input:2\n",
      "{'0': 677, '1': 323}\n",
      "{'0000': 676, '0001': 324}\n",
      "diff=1\n",
      "Input:3\n",
      "{'0': 667, '1': 333}\n",
      "{'0000': 663, '0001': 337}\n",
      "diff=4\n",
      "Input:4\n",
      "{'0': 732, '1': 268}\n",
      "{'0000': 725, '0001': 275}\n",
      "diff=7\n",
      "Input:5\n",
      "{'0': 659, '1': 341}\n",
      "{'0000': 671, '0001': 329}\n",
      "diff=-12\n",
      "Input:6\n",
      "{'0': 713, '1': 287}\n",
      "{'0000': 700, '0001': 300}\n",
      "diff=13\n",
      "Input:7\n",
      "{'0': 661, '1': 339}\n",
      "{'0000': 663, '0001': 337}\n",
      "diff=-2\n",
      "Input:8\n",
      "{'0': 702, '1': 298}\n",
      "{'0000': 720, '0001': 280}\n",
      "diff=-18\n",
      "Input:9\n",
      "{'0': 664, '1': 336}\n",
      "{'0000': 709, '0001': 291}\n",
      "diff=-45\n",
      "Input:10\n",
      "{'0': 683, '1': 317}\n",
      "{'0000': 694, '0001': 306}\n",
      "diff=-11\n",
      "Input:11\n",
      "{'0': 379, '1': 621}\n",
      "{'0000': 388, '0001': 612}\n",
      "diff=9\n",
      "Input:12\n",
      "{'0': 369, '1': 631}\n",
      "{'0000': 399, '0001': 601}\n",
      "diff=30\n",
      "Input:13\n",
      "{'0': 359, '1': 641}\n",
      "{'0000': 342, '0001': 658}\n",
      "diff=-17\n",
      "Input:14\n",
      "{'0': 393, '1': 607}\n",
      "{'0000': 403, '0001': 597}\n",
      "diff=10\n",
      "Input:15\n",
      "{'0': 375, '1': 625}\n",
      "{'0000': 354, '0001': 646}\n",
      "diff=-21\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Infected circuit 5\n",
      "Input:0\n",
      "{'0': 664, '1': 336}\n",
      "{'0000': 725, '0001': 275}\n",
      "diff=-61\n",
      "Input:1\n",
      "{'0': 715, '1': 285}\n",
      "{'0000': 662, '0001': 338}\n",
      "diff=53\n",
      "Input:2\n",
      "{'0': 664, '1': 336}\n",
      "{'0000': 725, '0001': 275}\n",
      "diff=-61\n",
      "Input:3\n",
      "{'0': 707, '1': 293}\n",
      "{'0000': 657, '0001': 343}\n",
      "diff=50\n",
      "Input:4\n",
      "{'0': 662, '1': 338}\n",
      "{'0000': 685, '0001': 315}\n",
      "diff=-23\n",
      "Input:5\n",
      "{'0': 737, '1': 263}\n",
      "{'0000': 680, '0001': 320}\n",
      "diff=57\n",
      "Input:6\n",
      "{'0': 677, '1': 323}\n",
      "{'0000': 675, '0001': 325}\n",
      "diff=2\n",
      "Input:7\n",
      "{'0': 723, '1': 277}\n",
      "{'0000': 688, '0001': 312}\n",
      "diff=35\n",
      "Input:8\n",
      "{'0': 669, '1': 331}\n",
      "{'0000': 708, '0001': 292}\n",
      "diff=-39\n",
      "Input:9\n",
      "{'0': 673, '1': 327}\n",
      "{'0000': 645, '0001': 355}\n",
      "diff=28\n",
      "Input:10\n",
      "{'0': 395, '1': 605}\n",
      "{'0000': 712, '0001': 288}\n",
      "Input:11\n",
      "{'0': 710, '1': 290}\n",
      "{'0000': 392, '0001': 608}\n",
      "Input:12\n",
      "{'0': 345, '1': 655}\n",
      "{'0000': 377, '0001': 623}\n",
      "diff=32\n",
      "Input:13\n",
      "{'0': 395, '1': 605}\n",
      "{'0000': 362, '0001': 638}\n",
      "diff=-33\n",
      "Input:14\n",
      "{'0': 328, '1': 672}\n",
      "{'0000': 394, '0001': 606}\n",
      "diff=66\n",
      "Input:15\n",
      "{'0': 390, '1': 610}\n",
      "{'0000': 365, '0001': 635}\n",
      "diff=-25\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i, new_qc in enumerate(new_circuits1):\n",
    "    results_noisy = [] \n",
    "    results_correct_flip =[]\n",
    "    results_correct =[]\n",
    "    results_noisy_flip =[]\n",
    "    flip_circuits=[]\n",
    "    non_flip_circuits=[]\n",
    "    print(f\"Infected circuit {i}\")\n",
    "    ## cal_qc + out_qc = cal_out_qc\n",
    "    new_qc.draw(output='mpl')\n",
    "    cal_out_qc = new_qc.compose(out_qc, front=False, inplace=False)\n",
    "    cal_out_qc.draw(output='mpl')\n",
    "    ## in_qc + cal_out_qc= org_qc\n",
    "    for i, in_qc in enumerate(in_circuits):\n",
    "        print(f\"Input:{i}\")\n",
    "        org_qc = cal_out_qc.compose(in_qc, front=True, inplace=False)\n",
    "        org_qc.draw(output='mpl')\n",
    "        # Run the circuit and get results\n",
    "        #shots = [i for i in range(1000, 1501, 100)]\n",
    "        #for i in shots:\n",
    "        #print(f\"Shots: {i}:\")    \n",
    "        backend = FakeValencia()\n",
    "        qc_noisy = transpile(org_qc, backend=backend, initial_layout= [0,1,2,3,4], optimization_level=1)\n",
    "        results = backend.run(qc_noisy,shots=1000).result()\n",
    "        \n",
    "        # Extract the counts from the results\n",
    "        count_noisy = results.get_counts(qc_noisy)\n",
    "\n",
    "        #sort the counts\n",
    "\n",
    "        count_noisy = dict(sorted(count_noisy.items()))\n",
    "        \n",
    "\n",
    "\n",
    "        print(count_noisy)\n",
    "        #if i == 1000:\n",
    "        cal_clean_qc = cal_qc.compose(out_qc, front=False, inplace=False)\n",
    "        #cal_clean_qc.draw(output='mpl')\n",
    "        org_c_qc = cal_clean_qc.compose(in_qc, front=True, inplace=False)\n",
    "        #org_c_qc.draw(output='mpl')\n",
    "        # Run the circuit and get results\n",
    "        #shots = 1000    \n",
    "        backend = FakeValencia()\n",
    "        qc = transpile(org_c_qc, backend=backend, initial_layout= [0,1,2,3,4], optimization_level=1)\n",
    "        results = backend.run(qc,shots=1000).result()\n",
    "        \n",
    "        # Extract the counts from the results\n",
    "        count = results.get_counts(qc)\n",
    "\n",
    "        #sort the counts\n",
    "\n",
    "        count = dict(sorted(count.items()))\n",
    "        \n",
    "        print(count)\n",
    "\n",
    "        if (count['0000']/1000 > 0.5):\n",
    "            if (count_noisy['0']/1000 > 0.5):\n",
    "                diff = count_noisy['0']-count['0000']\n",
    "                print(f\"diff={diff}\")\n",
    "                results_correct.append(count['0000']/10)\n",
    "                results_noisy.append(count_noisy['0']/10)\n",
    "                non_flip_circuits.append(i)\n",
    "            else:\n",
    "                results_correct_flip.append(count['0000']/10)\n",
    "                results_noisy_flip.append(count_noisy['0']/10)\n",
    "                flip_circuits.append(i)\n",
    "\n",
    "        if (count['0001']/1000 > 0.5):\n",
    "            if (count_noisy['1']/1000 > 0.5):\n",
    "                diff = count_noisy['1']-count['0001']\n",
    "                print(f\"diff={diff}\") \n",
    "                results_correct.append(count['0001']/10)\n",
    "                results_noisy.append(count_noisy['1']/10)\n",
    "                non_flip_circuits.append(i)\n",
    "            else:\n",
    "                results_correct_flip.append(count['0001']/10)\n",
    "                results_noisy_flip.append(count_noisy['1']/10)\n",
    "                flip_circuits.append(i)\n",
    "\n",
    "    import matplotlib.pyplot as plt\n",
    "    import numpy as np\n",
    "\n",
    "    # Assuming 'array1' and 'array2' are your arrays of data\n",
    "\n",
    "    # Plot the data from both arrays\n",
    "    plt.figure()  \n",
    "    plt.plot(non_flip_circuits, results_correct, label='unattacked circuit')\n",
    "    plt.plot(non_flip_circuits, results_noisy, label='trojan infected circuit')\n",
    "\n",
    "    # Set labels and title\n",
    "    plt.xlabel('Input')\n",
    "    plt.ylabel('Accuracy')\n",
    "    plt.title('Non-flipping Trojans')\n",
    "\n",
    "\n",
    "    # Display legend\n",
    "    plt.legend()\n",
    "\n",
    "    # Show the plot\n",
    "    plt.show()\n",
    "    plt.clf()  # Clear the plot to create a new one\n",
    "\n",
    "    plt.figure()  \n",
    "    plt.plot(flip_circuits, results_correct_flip, label='unattacked circuit')\n",
    "    plt.plot(flip_circuits, results_noisy_flip, label='trojan infected circuit')\n",
    "\n",
    "    # Set labels and title\n",
    "    plt.xlabel('Input')\n",
    "    plt.ylabel('Accuracy')\n",
    "    plt.title('Flipping Trojans')\n",
    "\n",
    "    # Display legend\n",
    "    plt.legend()\n",
    "\n",
    "    # Show the plot\n",
    "    plt.show()\n",
    "    plt.clf()  # Clear the plot to create a new one\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

